Kinematic scheme study of the $O(a^4)$ Bjorken sum rule and R ratio

The Bjorken sum rule and R ratio are constructed to $O(a^4)$ in the Landau gauge in the three momentum subtraction schemes of Celmaster and Gonsalves where $a$ $=$ $g^2/(16\pi^2)$. We aim to examine the issue of convergence for observables in the various schemes as well as to test ideas on whether using the discrepancy in different scheme values is a viable and more quantum field theoretic alternative to current ways of estimating the theory error on a measureable.

==> anc/qcdbjrkmom.txt <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

               Electronic versions of the Bjorken sum rule and 
                  R ratio in MOM schemes in the Landau gauge

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Notation:

Cf, Ca and Tf are the usual group Casimirs.
Nf is the number of massless quarks.
dR is the dimension of the fundamental representation.
N_A is the dimension of the adjoint representation.
dabcsq is the square of the symmetric tensor d^{abc}.
d4FF, d4FA and d4AA are the products of rank four Casimirs.
eta is defined in equation (2.12).
pg1, pg3 and pg5 are the first, third and fifth derivatives of the Euler
psi function.
z3, z5 and z7 are zeta(3), zeta(5) and zeta(7) respectively where zeta(z) is
the Riemann zeta function.
H5 and H6 are generalized polylogarithms.
The labels mmom, momc, momg and momq indicate the mini-MOM, MOMc, MOMg and MOMq
schemes respectively.
Bjorken expressions are denoted by bjrk and R ratio ones denoted by rrat ahead
of the label indicating the respective scheme.
The coupling constant is denoted by a with the scheme label appended.


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                            Bjorken sum rules

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


bjrkmmom = + 1

 + ammom * ( - 3*Cf )

 + ammom^2 * (
+ 4/3*Cf*Tf*Nf
+ 21/2*Cf^2
- 107/12*Ca*Cf )

 + ammom^3 * (
- 40/3*Cf*Tf^2*Nf^2
- 208/9*Cf^2*Tf*Nf
- 3/2*Cf^3
+ 832/9*Ca*Cf*Tf*Nf
+ 1415/36*Ca*Cf^2
- 20585/144*Ca^2*Cf
- 160/3*z5*Ca*Cf*Tf*Nf
+ 440/3*z5*Ca^2*Cf
+ 64/3*z3*Cf^2*Tf*Nf
+ 24*z3*Ca*Cf*Tf*Nf
- 176/3*z3*Ca*Cf^2
- 117/8*z3*Ca^2*Cf )

 + ammom^4 * (
- 48*d4FA*dR^-1
+ 208*Nf*d4FF*dR^-1
+ 160/9*Cf*Tf^3*Nf^3
+ 3782/27*Cf^2*Tf^2*Nf^2
+ 5072/9*Cf^3*Tf*Nf
- 4823/8*Cf^4
- 10264/27*Ca*Cf*Tf^2*Nf^2
- 49832/27*Ca*Cf^2*Tf*Nf
- 13307/72*Ca*Cf^3
+ 49060/27*Ca^2*Cf*Tf*Nf
+ 2543485/864*Ca^2*Cf^2
- 3927799/1728*Ca^3*Cf
+ 2240*z7*Ca*Cf^2*Tf*Nf
- 560*z7*Ca^2*Cf*Tf*Nf
- 6160*z7*Ca^2*Cf^2
+ 1540*z7*Ca^3*Cf
+ 320*z5*d4FA*dR^-1
- 640*z5*Nf*d4FF*dR^-1
- 6080/3*z5*Cf^3*Tf*Nf
- 2240/9*z5*Ca*Cf*Tf^2*Nf^2
+ 6560/9*z5*Ca*Cf^2*Tf*Nf
+ 16720/3*z5*Ca*Cf^3
+ 240*z5*Ca^2*Cf*Tf*Nf
- 22000/9*z5*Ca^2*Cf^2
+ 345755/576*z5*Ca^3*Cf
+ 64*z3*d4FA*dR^-1
+ 256*z3*Nf*d4FF*dR^-1
- 64/9*z3*Cf^2*Tf^2*Nf^2
+ 3488/3*z3*Cf^3*Tf*Nf
- 96*z3*Cf^4
+ 2720/9*z3*Ca*Cf*Tf^2*Nf^2
- 13912/9*z3*Ca*Cf^2*Tf*Nf
- 7768/3*z3*Ca*Cf^3
- 1237/2*z3*Ca^2*Cf*Tf*Nf
+ 90169/24*z3*Ca^2*Cf^2
+ 49763/288*z3*Ca^3*Cf
- 128/3*z3^2*Ca*Cf*Tf^2*Nf^2
+ 704/3*z3^2*Ca^2*Cf*Tf*Nf
- 968/3*z3^2*Ca^3*Cf );

bjrkmomc = + 1

 + amomc * ( - 3*Cf )

 + amomc^2 * (
+ 4/3*Cf*Tf*Nf
+ 21/2*Cf^2
- 71/12*Ca*Cf
+ 5/12*Ca*Cf*pg1
- 5/18*Ca*Cf*pi^2 )

 + amomc^3 * (
- 40/3*Cf*Tf^2*Nf^2
- 208/9*Cf^2*Tf*Nf
- 3/2*Cf^3
+ 1643/18*Ca*Cf*Tf*Nf
+ 7/54*Ca*Cf*Tf*Nf*pg1
- 7/81*Ca*Cf*Tf*Nf*pi^2
+ 659/36*Ca*Cf^2
- 35/12*Ca*Cf^2*pg1
+ 35/18*Ca*Cf^2*pi^2
- 9049/72*Ca^2*Cf
- 37/384*Ca^2*Cf*pg3
+ 571/216*Ca^2*Cf*pg1
- 175/1728*Ca^2*Cf*pg1^2
- 571/324*Ca^2*Cf*pi^2
+ 175/1296*Ca^2*Cf*pi^2*pg1
+ 103/486*Ca^2*Cf*pi^4
- 160/3*z5*Ca*Cf*Tf*Nf
+ 440/3*z5*Ca^2*Cf
+ 64/3*z3*Cf^2*Tf*Nf
+ 16*z3*Ca*Cf*Tf*Nf
- 176/3*z3*Ca*Cf^2
+ 79/16*z3*Ca^2*Cf )

 + amomc^4 * (
- 1/40320*Ca^-1*Cf*N_A^-1*d4AA*H6
- 3049/216*Ca^-1*Cf*N_A^-1*d4AA*H5
- 296537/14929920*Ca^-1*Cf*N_A^-1*d4AA*pg5
- 10523/41472*Ca^-1*Cf*N_A^-1*d4AA*pg3
+ 6779/192*Ca^-1*Cf*N_A^-1*d4AA*pg1
- 379/5184*Ca^-1*Cf*N_A^-1*d4AA*pg1*pg3
+ 37453/1152*Ca^-1*Cf*N_A^-1*d4AA*pg1^2
- 23669/5184*Ca^-1*Cf*N_A^-1*d4AA*pg1^3
- 6779/288*Ca^-1*Cf*N_A^-1*d4AA*pi^2
+ 379/7776*Ca^-1*Cf*N_A^-1*d4AA*pi^2*pg3
- 37453/864*Ca^-1*Cf*N_A^-1*d4AA*pi^2*pg1
+ 23669/2592*Ca^-1*Cf*N_A^-1*d4AA*pi^2*pg1^2
+ 235241/15552*Ca^-1*Cf*N_A^-1*d4AA*pi^4
- 7637/1296*Ca^-1*Cf*N_A^-1*d4AA*pi^4*pg1
+ 8989781/4199040*Ca^-1*Cf*N_A^-1*d4AA*pi^6
+ 128/9*Ca^-1*Cf*Nf*N_A^-1*d4FA*H5
+ 83/7290*Ca^-1*Cf*Nf*N_A^-1*d4FA*pg5
+ 361/162*Ca^-1*Cf*Nf*N_A^-1*d4FA*pg3
- 100/3*Ca^-1*Cf*Nf*N_A^-1*d4FA*pg1
- 242/9*Ca^-1*Cf*Nf*N_A^-1*d4FA*pg1^2
+ 32/27*Ca^-1*Cf*Nf*N_A^-1*d4FA*pg1^3
+ 200/9*Ca^-1*Cf*Nf*N_A^-1*d4FA*pi^2
+ 968/27*Ca^-1*Cf*Nf*N_A^-1*d4FA*pi^2*pg1
- 64/27*Ca^-1*Cf*Nf*N_A^-1*d4FA*pi^2*pg1^2
- 4348/243*Ca^-1*Cf*Nf*N_A^-1*d4FA*pi^4
+ 128/81*Ca^-1*Cf*Nf*N_A^-1*d4FA*pi^4*pg1
- 28784/32805*Ca^-1*Cf*Nf*N_A^-1*d4FA*pi^6
- 48*d4FA*dR^-1
+ 208*Nf*d4FF*dR^-1
+ 160/9*Cf*Tf^3*Nf^3
+ 3782/27*Cf^2*Tf^2*Nf^2
+ 5072/9*Cf^3*Tf*Nf
- 4823/8*Cf^4
- 8998/27*Ca*Cf*Tf^2*Nf^2
+ 127/486*Ca*Cf*Tf^2*Nf^2*pg3
+ 224/27*Ca*Cf*Tf^2*Nf^2*pg1
- 16/9*Ca*Cf*Tf^2*Nf^2*pg1^2
- 448/81*Ca*Cf*Tf^2*Nf^2*pi^2
+ 64/27*Ca*Cf*Tf^2*Nf^2*pi^2*pg1
- 1084/729*Ca*Cf*Tf^2*Nf^2*pi^4
- 48338/27*Ca*Cf^2*Tf*Nf
- 1/18*Ca*Cf^2*Tf*Nf*pg3
+ 260/27*Ca*Cf^2*Tf*Nf*pg1
- 520/81*Ca*Cf^2*Tf*Nf*pi^2
+ 4/27*Ca*Cf^2*Tf*Nf*pi^4
- 12983/72*Ca*Cf^3
+ 5/8*Ca*Cf^3*pg1
- 5/12*Ca*Cf^3*pi^2
+ 1321079/864*Ca^2*Cf*Tf*Nf
- 16/27*Ca^2*Cf*Tf*Nf*H5
- 83/43740*Ca^2*Cf*Tf*Nf*pg5
- 1049/3456*Ca^2*Cf*Tf*Nf*pg3
- 99379/1440*Ca^2*Cf*Tf*Nf*pg1
+ 369/32*Ca^2*Cf*Tf*Nf*pg1^2
- 16/81*Ca^2*Cf*Tf*Nf*pg1^3
+ 99379/2160*Ca^2*Cf*Tf*Nf*pi^2
- 123/8*Ca^2*Cf*Tf*Nf*pi^2*pg1
+ 32/81*Ca^2*Cf*Tf*Nf*pi^2*pg1^2
+ 7691/1296*Ca^2*Cf*Tf*Nf*pi^4
- 64/243*Ca^2*Cf*Tf*Nf*pi^4*pg1
+ 14392/98415*Ca^2*Cf*Tf*Nf*pi^6
+ 2454079/864*Ca^2*Cf^2
+ 259/384*Ca^2*Cf^2*pg3
- 6319/432*Ca^2*Cf^2*pg1
+ 175/192*Ca^2*Cf^2*pg1^2
+ 6319/648*Ca^2*Cf^2*pi^2
- 175/144*Ca^2*Cf^2*pi^2*pg1
- 301/216*Ca^2*Cf^2*pi^4
- 12421015/6912*Ca^3*Cf
+ 1/967680*Ca^3*Cf*H6
+ 3049/5184*Ca^3*Cf*H5
+ 3426437/358318080*Ca^3*Cf*pg5
- 664909/497664*Ca^3*Cf*pg3
+ 1245653/11520*Ca^3*Cf*pg1
+ 15743/248832*Ca^3*Cf*pg1*pg3
- 120011/6912*Ca^3*Cf*pg1^2
+ 54257/124416*Ca^3*Cf*pg1^3
- 1245653/17280*Ca^3*Cf*pi^2
- 15743/373248*Ca^3*Cf*pi^2*pg3
+ 120011/5184*Ca^3*Cf*pi^2*pg1
- 54257/62208*Ca^3*Cf*pi^2*pg1^2
- 775223/186624*Ca^3*Cf*pi^4
+ 6419/15552*Ca^3*Cf*pi^4*pg1
- 46230401/100776960*Ca^3*Cf*pi^6
+ 2240*z7*Ca*Cf^2*Tf*Nf
- 560*z7*Ca^2*Cf*Tf*Nf
- 6160*z7*Ca^2*Cf^2
+ 1540*z7*Ca^3*Cf
- 779575/7776*z5*Ca^-1*Cf*N_A^-1*d4AA
+ 16400/81*z5*Ca^-1*Cf*Nf*N_A^-1*d4FA
+ 320*z5*d4FA*dR^-1
- 640*z5*Nf*d4FF*dR^-1
- 6080/3*z5*Cf^3*Tf*Nf
- 2240/9*z5*Ca*Cf*Tf^2*Nf^2
+ 6560/9*z5*Ca*Cf^2*Tf*Nf
+ 16720/3*z5*Ca*Cf^3
+ 113816/243*z5*Ca^2*Cf*Tf*Nf
+ 200/9*z5*Ca^2*Cf*Tf*Nf*pg1
- 400/27*z5*Ca^2*Cf*Tf*Nf*pi^2
- 22000/9*z5*Ca^2*Cf^2
- 10689001/93312*z5*Ca^3*Cf
- 550/9*z5*Ca^3*Cf*pg1
+ 1100/27*z5*Ca^3*Cf*pi^2
+ 132925/576*z3*Ca^-1*Cf*N_A^-1*d4AA
+ 4271/108*z3*Ca^-1*Cf*N_A^-1*d4AA*pg1
- 4271/162*z3*Ca^-1*Cf*N_A^-1*d4AA*pi^2
- 4364/9*z3*Ca^-1*Cf*Nf*N_A^-1*d4FA
+ 800/27*z3*Ca^-1*Cf*Nf*N_A^-1*d4FA*pg1
- 1600/81*z3*Ca^-1*Cf*Nf*N_A^-1*d4FA*pi^2
+ 64*z3*d4FA*dR^-1
+ 256*z3*Nf*d4FF*dR^-1
- 64/9*z3*Cf^2*Tf^2*Nf^2
+ 3488/3*z3*Cf^3*Tf*Nf
- 96*z3*Cf^4
+ 7456/27*z3*Ca*Cf*Tf^2*Nf^2
- 14074/9*z3*Ca*Cf^2*Tf*Nf
- 80/9*z3*Ca*Cf^2*Tf*Nf*pg1
+ 160/27*z3*Ca*Cf^2*Tf*Nf*pi^2
- 7768/3*z3*Ca*Cf^3
- 524029/720*z3*Ca^2*Cf*Tf*Nf
- 4976/405*z3*Ca^2*Cf*Tf*Nf*pg1
+ 9952/1215*z3*Ca^2*Cf*Tf*Nf*pi^2
+ 182213/48*z3*Ca^2*Cf^2
+ 220/9*z3*Ca^2*Cf^2*pg1
- 440/27*z3*Ca^2*Cf^2*pi^2
+ 6410429/17280*z3*Ca^3*Cf
+ 357557/51840*z3*Ca^3*Cf*pg1
- 357557/77760*z3*Ca^3*Cf*pi^2
- 128/3*z3^2*Ca*Cf*Tf^2*Nf^2
+ 704/3*z3^2*Ca^2*Cf*Tf*Nf
- 968/3*z3^2*Ca^3*Cf );

bjrkmomg = + 1

 + amomg * ( - 3*Cf )

 + amomg^2 * (
- 32/9*Cf*Tf*Nf*pg1
+ 64/27*Cf*Tf*Nf*pi^2
+ 21/2*Cf^2
- Ca*Cf
+ 23/18*Ca*Cf*pg1
- 23/27*Ca*Cf*pi^2 )

 + amomg^3 * (
- 356/27*Cf*Tf^2*Nf^2
- 64/27*Cf*Tf^2*Nf^2*pg1
- 1792/243*Cf*Tf^2*Nf^2*pg1^2
+ 128/81*Cf*Tf^2*Nf^2*pi^2
+ 7168/729*Cf*Tf^2*Nf^2*pi^2*pg1
- 7168/2187*Cf*Tf^2*Nf^2*pi^4
- 88/9*Cf^2*Tf*Nf
+ 128/9*Cf^2*Tf*Nf*pg1
- 256/27*Cf^2*Tf*Nf*pi^2
- 3/2*Cf^3
+ 3553/54*Ca*Cf*Tf*Nf
+ 4/9*Ca*Cf*Tf*Nf*pg3
- 41/9*Ca*Cf*Tf*Nf*pg1
+ 1288/243*Ca*Cf*Tf*Nf*pg1^2
+ 82/27*Ca*Cf*Tf*Nf*pi^2
- 5152/729*Ca*Cf*Tf*Nf*pi^2*pg1
+ 2560/2187*Ca*Cf*Tf*Nf*pi^4
- 145/9*Ca*Cf^2
- 161/18*Ca*Cf^2*pg1
+ 161/27*Ca*Cf^2*pi^2
- 175199/1728*Ca^2*Cf
- 427/576*Ca^2*Cf*pg3
+ 514/27*Ca^2*Cf*pg1
- 3703/3888*Ca^2*Cf*pg1^2
- 1028/81*Ca^2*Cf*pi^2
+ 3703/2916*Ca^2*Cf*pi^2*pg1
+ 27181/17496*Ca^2*Cf*pi^4
- 160/3*z5*Ca*Cf*Tf*Nf
+ 440/3*z5*Ca^2*Cf
+ 64/3*z3*Cf^2*Tf*Nf
- 16*z3*Ca*Cf*Tf*Nf
- 176/3*z3*Ca*Cf^2
+ 949/16*z3*Ca^2*Cf )

 + amomg^4 * (
- 16*Ca^-1*Cf*N_A^-1*d4AA
- 11/17010*Ca^-1*Cf*N_A^-1*d4AA*H6
- 10969/108*Ca^-1*Cf*N_A^-1*d4AA*H5
+ 24029/466560*Ca^-1*Cf*N_A^-1*d4AA*pg5
- 63463/3456*Ca^-1*Cf*N_A^-1*d4AA*pg3
+ 3737/120*Ca^-1*Cf*N_A^-1*d4AA*pg1
- 16399/17496*Ca^-1*Cf*N_A^-1*d4AA*pg1*pg3
- 7165/96*Ca^-1*Cf*N_A^-1*d4AA*pg1^2
- 11/8*Ca^-1*Cf*N_A^-1*d4AA*pg1^3
- 3737/180*Ca^-1*Cf*N_A^-1*d4AA*pi^2
+ 16399/26244*Ca^-1*Cf*N_A^-1*d4AA*pi^2*pg3
+ 7165/72*Ca^-1*Cf*N_A^-1*d4AA*pi^2*pg1
+ 11/4*Ca^-1*Cf*N_A^-1*d4AA*pi^2*pg1^2
+ 20473/1296*Ca^-1*Cf*N_A^-1*d4AA*pi^4
+ 8741/13122*Ca^-1*Cf*N_A^-1*d4AA*pi^4*pg1
- 1432711/393660*Ca^-1*Cf*N_A^-1*d4AA*pi^6
+ 32*Ca^-1*Cf*Nf*N_A^-1*d4FA
+ 448/9*Ca^-1*Cf*Nf*N_A^-1*d4FA*H5
- 1649/14580*Ca^-1*Cf*Nf*N_A^-1*d4FA*pg5
+ 1879/81*Ca^-1*Cf*Nf*N_A^-1*d4FA*pg3
- 136/15*Ca^-1*Cf*Nf*N_A^-1*d4FA*pg1
+ 100*Ca^-1*Cf*Nf*N_A^-1*d4FA*pg1^2
+ 16/27*Ca^-1*Cf*Nf*N_A^-1*d4FA*pg1^3
+ 272/45*Ca^-1*Cf*Nf*N_A^-1*d4FA*pi^2
- 400/3*Ca^-1*Cf*Nf*N_A^-1*d4FA*pi^2*pg1
- 32/27*Ca^-1*Cf*Nf*N_A^-1*d4FA*pi^2*pg1^2
- 4232/243*Ca^-1*Cf*Nf*N_A^-1*d4FA*pi^4
+ 64/81*Ca^-1*Cf*Nf*N_A^-1*d4FA*pi^4*pg1
+ 165736/32805*Ca^-1*Cf*Nf*N_A^-1*d4FA*pi^6
- 48*d4FA*dR^-1
+ 208*Nf*d4FF*dR^-1
+ 16/81*Cf*Tf^3*Nf^3
- 3968/81*Cf*Tf^3*Nf^3*pg1
- 1024/81*Cf*Tf^3*Nf^3*pg1^2
- 40960/2187*Cf*Tf^3*Nf^3*pg1^3
+ 7936/243*Cf*Tf^3*Nf^3*pi^2
+ 4096/243*Cf*Tf^3*Nf^3*pi^2*pg1
+ 81920/2187*Cf*Tf^3*Nf^3*pi^2*pg1^2
- 4096/729*Cf*Tf^3*Nf^3*pi^4
- 163840/6561*Cf*Tf^3*Nf^3*pi^4*pg1
+ 327680/59049*Cf*Tf^3*Nf^3*pi^6
+ 2674/27*Cf^2*Tf^2*Nf^2
- 16/27*Cf^2*Tf^2*Nf^2*pg3
+ 3616/81*Cf^2*Tf^2*Nf^2*pg1
+ 256/27*Cf^2*Tf^2*Nf^2*pg1^2
- 7232/243*Cf^2*Tf^2*Nf^2*pi^2
- 1024/81*Cf^2*Tf^2*Nf^2*pi^2*pg1
+ 1408/243*Cf^2*Tf^2*Nf^2*pi^4
+ 4640/9*Cf^3*Tf*Nf
+ 224/3*Cf^3*Tf*Nf*pg1
- 448/9*Cf^3*Tf*Nf*pi^2
- 4823/8*Cf^4
- 9137/189*Ca*Cf*Tf^2*Nf^2
+ 211/162*Ca*Cf*Tf^2*Nf^2*pg3
+ 572246/2835*Ca*Cf*Tf^2*Nf^2*pg1
+ 64/27*Ca*Cf*Tf^2*Nf^2*pg1*pg3
- 2078/81*Ca*Cf*Tf^2*Nf^2*pg1^2
+ 14720/729*Ca*Cf*Tf^2*Nf^2*pg1^3
- 1144492/8505*Ca*Cf*Tf^2*Nf^2*pi^2
- 128/81*Ca*Cf*Tf^2*Nf^2*pi^2*pg3
+ 8312/243*Ca*Cf*Tf^2*Nf^2*pi^2*pg1
- 29440/729*Ca*Cf*Tf^2*Nf^2*pi^2*pg1^2
- 10844/729*Ca*Cf*Tf^2*Nf^2*pi^4
+ 45056/2187*Ca*Cf*Tf^2*Nf^2*pi^4*pg1
- 34816/19683*Ca*Cf*Tf^2*Nf^2*pi^6
- 38929/27*Ca*Cf^2*Tf*Nf
- 83/2916*Ca*Cf^2*Tf*Nf*pg5
+ 137/54*Ca*Cf^2*Tf*Nf*pg3
- 103586/405*Ca*Cf^2*Tf*Nf*pg1
+ 110/27*Ca*Cf^2*Tf*Nf*pg1^2
- 80/27*Ca*Cf^2*Tf*Nf*pg1^3
+ 207172/1215*Ca*Cf^2*Tf*Nf*pi^2
- 440/81*Ca*Cf^2*Tf*Nf*pi^2*pg1
+ 160/27*Ca*Cf^2*Tf*Nf*pi^2*pg1^2
- 1204/243*Ca*Cf^2*Tf*Nf*pi^4
- 320/81*Ca*Cf^2*Tf*Nf*pi^4*pg1
+ 14392/6561*Ca*Cf^2*Tf*Nf*pi^6
- 3113/18*Ca*Cf^3
+ 23/12*Ca*Cf^3*pg1
- 23/18*Ca*Cf^3*pi^2
+ 1012981/3024*Ca^2*Cf*Tf*Nf
- 56/27*Ca^2*Cf*Tf*Nf*H5
+ 46039/699840*Ca^2*Cf*Tf*Nf*pg5
- 17767/1944*Ca^2*Cf*Tf*Nf*pg3
- 1880101/5670*Ca^2*Cf*Tf*Nf*pg1
- 173/36*Ca^2*Cf*Tf*Nf*pg1*pg3
+ 20339/324*Ca^2*Cf*Tf*Nf*pg1^2
+ 335/729*Ca^2*Cf*Tf*Nf*pg1^3
+ 1880101/8505*Ca^2*Cf*Tf*Nf*pi^2
+ 173/54*Ca^2*Cf*Tf*Nf*pi^2*pg3
- 20339/243*Ca^2*Cf*Tf*Nf*pi^2*pg1
- 670/729*Ca^2*Cf*Tf*Nf*pi^2*pg1^2
+ 4234/81*Ca^2*Cf*Tf*Nf*pi^4
+ 29366/2187*Ca^2*Cf*Tf*Nf*pi^4*pg1
- 2306867/196830*Ca^2*Cf*Tf*Nf*pi^6
+ 4742113/1728*Ca^2*Cf^2
+ 2989/576*Ca^2*Cf^2*pg3
- 17287/162*Ca^2*Cf^2*pg1
+ 3703/432*Ca^2*Cf^2*pg1^2
+ 17287/243*Ca^2*Cf^2*pi^2
- 3703/324*Ca^2*Cf^2*pi^2*pg1
- 19495/1944*Ca^2*Cf^2*pi^4
- 129965177/145152*Ca^3*Cf
+ 11/408240*Ca^3*Cf*H6
+ 10969/2592*Ca^3*Cf*H5
+ 174635/8957952*Ca^3*Cf*pg5
- 73303/13824*Ca^3*Cf*pg3
+ 58939411/181440*Ca^3*Cf*pg1
+ 2452099/1679616*Ca^3*Cf*pg1*pg3
- 234013/3456*Ca^3*Cf*pg1^2
+ 45769/69984*Ca^3*Cf*pg1^3
- 58939411/272160*Ca^3*Cf*pi^2
- 2452099/2519424*Ca^3*Cf*pi^2*pg3
+ 234013/2592*Ca^3*Cf*pi^2*pg1
- 45769/34992*Ca^3*Cf*pi^2*pg1^2
- 248117/15552*Ca^3*Cf*pi^4
- 1902871/629856*Ca^3*Cf*pi^4*pg1
+ 3780473/2519424*Ca^3*Cf*pi^6
+ 2240*z7*Ca*Cf^2*Tf*Nf
- 560*z7*Ca^2*Cf*Tf*Nf
- 6160*z7*Ca^2*Cf^2
+ 1540*z7*Ca^3*Cf
- 9589441/3888*z5*Ca^-1*Cf*N_A^-1*d4AA
+ 304768/81*z5*Ca^-1*Cf*Nf*N_A^-1*d4FA
+ 320*z5*d4FA*dR^-1
- 640*z5*Nf*d4FF*dR^-1
- 6080/3*z5*Cf^3*Tf*Nf
- 3008/9*z5*Ca*Cf*Tf^2*Nf^2
- 5120/27*z5*Ca*Cf*Tf^2*Nf^2*pg1
+ 10240/81*z5*Ca*Cf*Tf^2*Nf^2*pi^2
+ 29128/27*z5*Ca*Cf^2*Tf*Nf
+ 16720/3*z5*Ca*Cf^3
- 31292/243*z5*Ca^2*Cf*Tf*Nf
+ 15920/27*z5*Ca^2*Cf*Tf*Nf*pg1
- 31840/81*z5*Ca^2*Cf*Tf*Nf*pi^2
- 22000/9*z5*Ca^2*Cf^2
- 60174401/93312*z5*Ca^3*Cf
- 5060/27*z5*Ca^3*Cf*pg1
+ 10120/81*z5*Ca^3*Cf*pi^2
+ 775943/240*z3*Ca^-1*Cf*N_A^-1*d4AA
+ 12499/120*z3*Ca^-1*Cf*N_A^-1*d4AA*pg1
- 12499/180*z3*Ca^-1*Cf*N_A^-1*d4AA*pi^2
- 218216/45*z3*Ca^-1*Cf*Nf*N_A^-1*d4FA
+ 19232/135*z3*Ca^-1*Cf*Nf*N_A^-1*d4FA*pg1
- 38464/405*z3*Ca^-1*Cf*Nf*N_A^-1*d4FA*pi^2
+ 64*z3*d4FA*dR^-1
+ 256*z3*Nf*d4FF*dR^-1
+ 320/3*z3*Cf^2*Tf^2*Nf^2
+ 512/27*z3*Cf^2*Tf^2*Nf^2*pg1
- 1024/81*z3*Cf^2*Tf^2*Nf^2*pi^2
+ 3488/3*z3*Cf^3*Tf*Nf
- 96*z3*Cf^4
+ 6956/105*z3*Ca*Cf*Tf^2*Nf^2
- 48896/945*z3*Ca*Cf*Tf^2*Nf^2*pg1
+ 97792/2835*z3*Ca*Cf*Tf^2*Nf^2*pi^2
- 83008/45*z3*Ca*Cf^2*Tf*Nf
- 8224/135*z3*Ca*Cf^2*Tf*Nf*pg1
+ 16448/405*z3*Ca*Cf^2*Tf*Nf*pi^2
- 7768/3*z3*Ca*Cf^3
- 249721/7560*z3*Ca^2*Cf*Tf*Nf
+ 597824/2835*z3*Ca^2*Cf*Tf*Nf*pg1
- 1195648/8505*z3*Ca^2*Cf*Tf*Nf*pi^2
+ 533365/144*z3*Ca^2*Cf^2
+ 2024/27*z3*Ca^2*Cf^2*pg1
- 4048/81*z3*Ca^2*Cf^2*pi^2
+ 46537/2240*z3*Ca^3*Cf
- 2926751/60480*z3*Ca^3*Cf*pg1
+ 2926751/90720*z3*Ca^3*Cf*pi^2
- 128/3*z3^2*Ca*Cf*Tf^2*Nf^2
+ 704/3*z3^2*Ca^2*Cf*Tf*Nf
- 968/3*z3^2*Ca^3*Cf );

bjrkmomq = + 1

 + amomq * ( - 3*Cf )

 + amomq^2 * (
+ 4/3*Cf*Tf*Nf
- 3/2*Cf^2
+ 4/3*Cf^2*pg1
- 8/9*Cf^2*pi^2
+ 55/12*Ca*Cf
- 13/6*Ca*Cf*pg1
+ 13/9*Ca*Cf*pi^2 )

 + amomq^3 * (
- 40/3*Cf*Tf^2*Nf^2
- 4/9*Cf^2*Tf*Nf
- 104/27*Cf^2*Tf*Nf*pg1
+ 208/81*Cf^2*Tf*Nf*pi^2
+ 39/2*Cf^3
- 8/9*Cf^3*pg3
+ 58*Cf^3*pg1
- 100/27*Cf^3*pg1^2
- 116/3*Cf^3*pi^2
+ 400/81*Cf^3*pi^2*pg1
+ 176/243*Cf^3*pi^4
+ 526/9*Ca*Cf*Tf*Nf
- 1/9*Ca*Cf*Tf*Nf*pg3
+ 370/27*Ca*Cf*Tf*Nf*pg1
- 740/81*Ca*Cf*Tf*Nf*pi^2
+ 8/27*Ca*Cf*Tf*Nf*pi^4
- 1801/36*Ca*Cf^2
+ 1/6*Ca*Cf^2*pg3
- 1543/54*Ca*Cf^2*pg1
+ 199/27*Ca*Cf^2*pg1^2
+ 1543/81*Ca*Cf^2*pi^2
- 796/81*Ca*Cf^2*pi^2*pg1
+ 688/243*Ca*Cf^2*pi^4
- 1177/18*Ca^2*Cf
+ 23/288*Ca^2*Cf*pg3
- 5579/432*Ca^2*Cf*pg1
- 1759/432*Ca^2*Cf*pg1^2
+ 5579/648*Ca^2*Cf*pi^2
+ 1759/324*Ca^2*Cf*pi^2*pg1
- 983/486*Ca^2*Cf*pi^4
- 160/3*z5*Ca*Cf*Tf*Nf
+ 440/3*z5*Ca^2*Cf
+ 64/3*z3*Cf^2*Tf*Nf
+ 56*z3*Cf^3
+ 20*z3*Ca*Cf*Tf*Nf
- 158/3*z3*Ca*Cf^2
- 339/16*z3*Ca^2*Cf )

 + amomq^4 * (
- 96*Tf^-1*Cf*N_A^-1*d4FA
+ 4/2835*Tf^-1*Cf*N_A^-1*d4FA*H6
+ 410/9*Tf^-1*Cf*N_A^-1*d4FA*H5
- 5669/233280*Tf^-1*Cf*N_A^-1*d4FA*pg5
+ 5225/864*Tf^-1*Cf*N_A^-1*d4FA*pg3
- 461/6*Tf^-1*Cf*N_A^-1*d4FA*pg1
- 3761/1458*Tf^-1*Cf*N_A^-1*d4FA*pg1*pg3
- 1559/24*Tf^-1*Cf*N_A^-1*d4FA*pg1^2
+ 79/54*Tf^-1*Cf*N_A^-1*d4FA*pg1^3
+ 461/9*Tf^-1*Cf*N_A^-1*d4FA*pi^2
+ 3761/2187*Tf^-1*Cf*N_A^-1*d4FA*pi^2*pg3
+ 1559/18*Tf^-1*Cf*N_A^-1*d4FA*pi^2*pg1
- 79/27*Tf^-1*Cf*N_A^-1*d4FA*pi^2*pg1^2
- 14579/324*Tf^-1*Cf*N_A^-1*d4FA*pi^4
+ 19310/2187*Tf^-1*Cf*N_A^-1*d4FA*pi^4*pg1
- 255623/65610*Tf^-1*Cf*N_A^-1*d4FA*pi^6
+ 192*Tf^-1*Cf*Nf*N_A^-1*d4FF
- 128/3*Tf^-1*Cf*Nf*N_A^-1*d4FF*H5
- 73/2430*Tf^-1*Cf*Nf*N_A^-1*d4FF*pg5
- 1255/81*Tf^-1*Cf*Nf*N_A^-1*d4FF*pg3
+ 664/3*Tf^-1*Cf*Nf*N_A^-1*d4FF*pg1
+ 892/9*Tf^-1*Cf*Nf*N_A^-1*d4FF*pg1^2
- 160/81*Tf^-1*Cf*Nf*N_A^-1*d4FF*pg1^3
- 1328/9*Tf^-1*Cf*Nf*N_A^-1*d4FF*pi^2
- 3568/27*Tf^-1*Cf*Nf*N_A^-1*d4FF*pi^2*pg1
+ 320/81*Tf^-1*Cf*Nf*N_A^-1*d4FF*pi^2*pg1^2
+ 20744/243*Tf^-1*Cf*Nf*N_A^-1*d4FF*pi^4
- 640/243*Tf^-1*Cf*Nf*N_A^-1*d4FF*pi^4*pg1
+ 21584/10935*Tf^-1*Cf*Nf*N_A^-1*d4FF*pi^6
- 48*d4FA*dR^-1
+ 208*Nf*d4FF*dR^-1
+ 160/9*Cf*Tf^3*Nf^3
- 2410/27*Cf^2*Tf^2*Nf^2
+ 16/243*Cf^2*Tf^2*Nf^2*pg3
+ 256/9*Cf^2*Tf^2*Nf^2*pg1
- 512/27*Cf^2*Tf^2*Nf^2*pi^2
- 128/729*Cf^2*Tf^2*Nf^2*pi^4
+ 3920/9*Cf^3*Tf*Nf
+ 256/27*Cf^3*Tf*Nf*H5
+ 238/81*Cf^3*Tf*Nf*pg3
- 2200/9*Cf^3*Tf*Nf*pg1
+ 184/9*Cf^3*Tf*Nf*pg1^2
+ 4400/27*Cf^3*Tf*Nf*pi^2
- 736/27*Cf^3*Tf*Nf*pi^2*pg1
+ 304/243*Cf^3*Tf*Nf*pi^4
- 5319/8*Cf^4
- 4/2835*Cf^4*H6
- 160/9*Cf^4*H5
+ 991/3645*Cf^4*pg5
- 2717/54*Cf^4*pg3
+ 3518/9*Cf^4*pg1
+ 1732/729*Cf^4*pg1*pg3
- 1268/3*Cf^4*pg1^2
+ 3184/81*Cf^4*pg1^3
- 7036/27*Cf^4*pi^2
- 3464/2187*Cf^4*pi^2*pg3
+ 5072/9*Cf^4*pi^2*pg1
- 6368/81*Cf^4*pi^2*pg1^2
- 4348/81*Cf^4*pi^4
+ 100768/2187*Cf^4*pi^4*pg1
- 8096/405*Cf^4*pi^6
- 2044/27*Ca*Cf*Tf^2*Nf^2
+ 109/243*Ca*Cf*Tf^2*Nf^2*pg3
- 5348/81*Ca*Cf*Tf^2*Nf^2*pg1
- 8/9*Ca*Cf*Tf^2*Nf^2*pg1^2
+ 10696/243*Ca*Cf*Tf^2*Nf^2*pi^2
+ 32/27*Ca*Cf*Tf^2*Nf^2*pi^2*pg1
- 1160/729*Ca*Cf*Tf^2*Nf^2*pi^4
- 10484/27*Ca*Cf^2*Tf*Nf
- 128/9*Ca*Cf^2*Tf*Nf*H5
+ 637/14580*Ca*Cf^2*Tf*Nf*pg5
- 2615/486*Ca*Cf^2*Tf*Nf*pg3
+ 17588/135*Ca*Cf^2*Tf*Nf*pg1
+ 2/9*Ca*Cf^2*Tf*Nf*pg1*pg3
- 2816/27*Ca*Cf^2*Tf*Nf*pg1^2
+ 128/27*Ca*Cf^2*Tf*Nf*pg1^3
- 35176/405*Ca*Cf^2*Tf*Nf*pi^2
- 4/27*Ca*Cf^2*Tf*Nf*pi^2*pg3
+ 11264/81*Ca*Cf^2*Tf*Nf*pi^2*pg1
- 256/27*Ca*Cf^2*Tf*Nf*pi^2*pg1^2
- 23332/729*Ca*Cf^2*Tf*Nf*pi^4
+ 464/81*Ca*Cf^2*Tf*Nf*pi^4*pg1
- 99368/32805*Ca*Cf^2*Tf*Nf*pi^6
- 14549/72*Ca*Cf^3
+ 2/945*Ca*Cf^3*H6
+ 1264/27*Ca*Cf^3*H5
- 3349/9720*Ca*Cf^3*pg5
+ 32713/648*Ca*Cf^3*pg3
+ 19037/60*Ca*Cf^3*pg1
- 866/243*Ca*Cf^3*pg1*pg3
+ 2135/3*Ca*Cf^3*pg1^2
- 5752/81*Ca*Cf^3*pg1^3
- 19037/90*Ca*Cf^3*pi^2
+ 1732/729*Ca*Cf^3*pi^2*pg3
- 8540/9*Ca*Cf^3*pi^2*pg1
+ 11504/81*Ca*Cf^3*pi^2*pg1^2
+ 44147/243*Ca*Cf^3*pi^4
- 62096/729*Ca*Cf^3*pi^4*pg1
+ 334948/10935*Ca*Cf^3*pi^6
+ 3269/54*Ca^2*Cf*Tf*Nf
+ 176/27*Ca^2*Cf*Tf*Nf*H5
+ 49/9720*Ca^2*Cf*Tf*Nf*pg5
- 43357/7776*Ca^2*Cf*Tf*Nf*pg3
+ 1078757/3240*Ca^2*Cf*Tf*Nf*pg1
- 13/36*Ca^2*Cf*Tf*Nf*pg1*pg3
+ 1301/27*Ca^2*Cf*Tf*Nf*pg1^2
+ 20/243*Ca^2*Cf*Tf*Nf*pg1^3
- 1078757/4860*Ca^2*Cf*Tf*Nf*pi^2
+ 13/54*Ca^2*Cf*Tf*Nf*pi^2*pg3
- 5204/81*Ca^2*Cf*Tf*Nf*pi^2*pg1
- 40/243*Ca^2*Cf*Tf*Nf*pi^2*pg1^2
+ 105805/2916*Ca^2*Cf*Tf*Nf*pi^4
+ 782/729*Ca^2*Cf*Tf*Nf*pi^4*pg1
- 29504/32805*Ca^2*Cf*Tf*Nf*pi^6
+ 949495/864*Ca^2*Cf^2
- 2/2835*Ca^2*Cf^2*H6
- 352/9*Ca^2*Cf^2*H5
+ 115673/933120*Ca^2*Cf^2*pg5
- 244337/15552*Ca^2*Cf^2*pg3
- 1153909/2160*Ca^2*Cf^2*pg1
- 1777/11664*Ca^2*Cf^2*pg1*pg3
- 7511/27*Ca^2*Cf^2*pg1^2
+ 3568/81*Ca^2*Cf^2*pg1^3
+ 1153909/3240*Ca^2*Cf^2*pi^2
+ 1777/17496*Ca^2*Cf^2*pi^2*pg3
+ 30044/81*Ca^2*Cf^2*pi^2*pg1
- 7136/81*Ca^2*Cf^2*pi^2*pg1^2
- 476719/5832*Ca^2*Cf^2*pi^4
+ 258673/4374*Ca^2*Cf^2*pi^4*pg1
- 1666703/87480*Ca^2*Cf^2*pi^6
+ 17687/1728*Ca^3*Cf
- 1/17010*Ca^3*Cf*H6
+ 883/108*Ca^3*Cf*H5
- 177091/5598720*Ca^3*Cf*pg5
+ 5037935/497664*Ca^3*Cf*pg3
- 22733023/103680*Ca^3*Cf*pg1
+ 180505/279936*Ca^3*Cf*pg1*pg3
+ 32081/13824*Ca^3*Cf*pg1^2
- 67783/5184*Ca^3*Cf*pg1^3
+ 22733023/155520*Ca^3*Cf*pi^2
- 180505/419904*Ca^3*Cf*pi^2*pg3
- 32081/10368*Ca^3*Cf*pi^2*pg1
+ 67783/2592*Ca^3*Cf*pi^2*pg1^2
- 4845449/186624*Ca^3*Cf*pi^4
- 1005323/52488*Ca^3*Cf*pi^4*pg1
+ 10207703/1574640*Ca^3*Cf*pi^6
+ 2240*z7*Ca*Cf^2*Tf*Nf
- 560*z7*Ca^2*Cf*Tf*Nf
- 6160*z7*Ca^2*Cf^2
+ 1540*z7*Ca^3*Cf
+ 583385/324*z5*Tf^-1*Cf*N_A^-1*d4FA
+ 320*z5*d4FA*dR^-1
- 640*z5*Nf*d4FF*dR^-1
- 427520/243*z5*Cf^3*Tf*Nf
- 269320/81*z5*Cf^4
- 2240/9*z5*Ca*Cf*Tf^2*Nf^2
- 87896/81*z5*Ca*Cf^2*Tf*Nf
+ 640/9*z5*Ca*Cf^2*Tf*Nf*pg1
- 1280/27*z5*Ca*Cf^2*Tf*Nf*pi^2
+ 2229568/243*z5*Ca*Cf^3
+ 303272/243*z5*Ca^2*Cf*Tf*Nf
- 1040/9*z5*Ca^2*Cf*Tf*Nf*pg1
+ 2080/27*z5*Ca^2*Cf*Tf*Nf*pi^2
- 309523/324*z5*Ca^2*Cf^2
- 1760/9*z5*Ca^2*Cf^2*pg1
+ 3520/27*z5*Ca^2*Cf^2*pi^2
- 25969601/15552*z5*Ca^3*Cf
+ 2860/9*z5*Ca^3*Cf*pg1
- 5720/27*z5*Ca^3*Cf*pi^2
- 2026/3*z3*Tf^-1*Cf*N_A^-1*d4FA
+ 1223/2*z3*Tf^-1*Cf*N_A^-1*d4FA*pg1
- 1223/3*z3*Tf^-1*Cf*N_A^-1*d4FA*pi^2
+ 17416/9*z3*Tf^-1*Cf*Nf*N_A^-1*d4FF
- 4864/27*z3*Tf^-1*Cf*Nf*N_A^-1*d4FF*pg1
+ 9728/81*z3*Tf^-1*Cf*Nf*N_A^-1*d4FF*pi^2
+ 64*z3*d4FA*dR^-1
+ 256*z3*Nf*d4FF*dR^-1
- 448/27*z3*Cf^2*Tf^2*Nf^2
+ 13040/9*z3*Cf^3*Tf*Nf
- 1216/27*z3*Cf^3*Tf*Nf*pg1
+ 2432/81*z3*Cf^3*Tf*Nf*pi^2
+ 10732/3*z3*Cf^4
- 1936/9*z3*Cf^4*pg1
+ 3872/27*z3*Cf^4*pi^2
+ 6584/27*z3*Ca*Cf*Tf^2*Nf^2
- 128/27*z3*Ca*Cf*Tf^2*Nf^2*pg1
+ 256/81*z3*Ca*Cf*Tf^2*Nf^2*pi^2
- 217264/135*z3*Ca*Cf^2*Tf*Nf
+ 832/45*z3*Ca*Cf^2*Tf*Nf*pg1
- 1664/135*z3*Ca*Cf^2*Tf*Nf*pi^2
- 331702/45*z3*Ca*Cf^3
+ 14518/45*z3*Ca*Cf^3*pg1
- 29036/135*z3*Ca*Cf^3*pi^2
- 81013/270*z3*Ca^2*Cf*Tf*Nf
+ 26083/405*z3*Ca^2*Cf*Tf*Nf*pg1
- 52166/1215*z3*Ca^2*Cf*Tf*Nf*pi^2
+ 12102607/2160*z3*Ca^2*Cf^2
+ 17797/360*z3*Ca^2*Cf^2*pg1
- 17797/540*z3*Ca^2*Cf^2*pi^2
- 15530297/34560*z3*Ca^3*Cf
- 426649/4320*z3*Ca^3*Cf*pg1
+ 426649/6480*z3*Ca^3*Cf*pi^2
- 128/3*z3^2*Ca*Cf*Tf^2*Nf^2
+ 704/3*z3^2*Ca^2*Cf*Tf*Nf
- 968/3*z3^2*Ca^3*Cf );


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                            R ratio expressions

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

rratmmom = + 1

 + ammom * ( + 3*Cf )

 + ammom^2 * (
- 46/3*Cf*Tf*Nf
- 3/2*Cf^2
+ 569/12*Ca*Cf
+ 16*z3*Cf*Tf*Nf
- 44*z3*Ca*Cf )

 + ammom^3 * (
+ 11/3*dR^-1*dabcsq*eta
+ 96*Cf*Tf^2*Nf^2
- 16/9*Cf*Tf^2*Nf^2*pi^2
+ 58/3*Cf^2*Tf*Nf
- 69/2*Cf^3
- 2033/3*Ca*Cf*Tf*Nf
+ 88/9*Ca*Cf*Tf*Nf*pi^2
- 1355/12*Ca*Cf^2
+ 50575/48*Ca^2*Cf
- 121/9*Ca^2*Cf*pi^2
- 320*z5*Cf^2*Tf*Nf
+ 160/3*z5*Ca*Cf*Tf*Nf
+ 880*z5*Ca*Cf^2
- 440/3*z5*Ca^2*Cf
- 8*z3*dR^-1*dabcsq*eta
- 64*z3*Cf*Tf^2*Nf^2
+ 256*z3*Cf^2*Tf*Nf
+ 1424/3*z3*Ca*Cf*Tf*Nf
- 572*z3*Ca*Cf^2
- 18929/24*z3*Ca^2*Cf )

 + ammom^4 * (
+ 48*dR^-1*d4FA
- 208*dR^-1*Nf*d4FF
- 376/9*dR^-1*dabcsq*Tf*Nf*eta
- 52*dR^-1*dabcsq*Cf*eta
+ 5927/36*dR^-1*dabcsq*Ca*eta
- 2144/3*Cf*Tf^3*Nf^3
+ 736/27*Cf*Tf^3*Nf^3*pi^2
- 250/3*Cf^2*Tf^2*Nf^2
- 32/3*Cf^2*Tf^2*Nf^2*pi^2
+ 287*Cf^3*Tf*Nf
+ 4157/8*Cf^4
+ 73339/9*Ca*Cf*Tf^2*Nf^2
- 2308/9*Ca*Cf*Tf^2*Nf^2*pi^2
+ 48451/18*Ca*Cf^2*Tf*Nf
+ 22*Ca*Cf^2*Tf*Nf*pi^2
- 12305/8*Ca*Cf^3
- 2027833/72*Ca^2*Cf*Tf*Nf
+ 2306/3*Ca^2*Cf*Tf*Nf*pi^2
- 1850345/288*Ca^2*Cf^2
+ 121/6*Ca^2*Cf^2*pi^2
+ 5674729/192*Ca^3*Cf
- 80069/108*Ca^3*Cf*pi^2
+ 6720*z7*Cf^3*Tf*Nf
- 3360*z7*Ca*Cf^2*Tf*Nf
- 18480*z7*Ca*Cf^3
+ 560*z7*Ca^2*Cf*Tf*Nf
+ 9240*z7*Ca^2*Cf^2
- 1540*z7*Ca^3*Cf
- 320*z5*dR^-1*d4FA
+ 640*z5*dR^-1*Nf*d4FF
- 80*z5*dR^-1*dabcsq*Tf*Nf*eta
+ 160*z5*dR^-1*dabcsq*Cf*eta
+ 180*z5*dR^-1*dabcsq*Ca*eta
+ 1280/3*z5*Cf*Tf^3*Nf^3
+ 3200*z5*Cf^2*Tf^2*Nf^2
- 7520*z5*Cf^3*Tf*Nf
- 4480*z5*Ca*Cf*Tf^2*Nf^2
- 17360*z5*Ca*Cf^2*Tf*Nf
+ 18040*z5*Ca*Cf^3
+ 44480/3*z5*Ca^2*Cf*Tf*Nf
+ 22300*z5*Ca^2*Cf^2
- 2907785/192*z5*Ca^3*Cf
- 64*z3*dR^-1*d4FA
- 256*z3*dR^-1*Nf*d4FF
+ 152/3*z3*dR^-1*dabcsq*Tf*Nf*eta
- 64*z3*dR^-1*dabcsq*Cf*eta
- 676/3*z3*dR^-1*dabcsq*Ca*eta
+ 896/3*z3*Cf*Tf^3*Nf^3
- 256/9*z3*Cf*Tf^3*Nf^3*pi^2
- 8992/3*z3*Cf^2*Tf^2*Nf^2
+ 544*z3*Cf^3*Tf*Nf
+ 96*z3*Cf^4
- 3432*z3*Ca*Cf*Tf^2*Nf^2
+ 704/3*z3*Ca*Cf*Tf^2*Nf^2*pi^2
+ 16872*z3*Ca*Cf^2*Tf*Nf
- 278*z3*Ca*Cf^3
+ 12977*z3*Ca^2*Cf*Tf*Nf
- 1936/3*z3*Ca^2*Cf*Tf*Nf*pi^2
- 509815/24*z3*Ca^2*Cf^2
- 1504181/96*z3*Ca^3*Cf
+ 5324/9*z3*Ca^3*Cf*pi^2
+ 32*z3^2*dR^-1*dabcsq*Tf*Nf*eta
- 88*z3^2*dR^-1*dabcsq*Ca*eta
+ 256*z3^2*Cf^2*Tf^2*Nf^2
+ 128*z3^2*Ca*Cf*Tf^2*Nf^2
- 704*z3^2*Ca*Cf^2*Tf*Nf
- 1956*z3^2*Ca^2*Cf*Tf*Nf
+ 4411*z3^2*Ca^3*Cf );

rratmomc = + 1

 + amomc * ( + 3*Cf )

 + amomc^2 * (
- 46/3*Cf*Tf*Nf
- 3/2*Cf^2
+ 533/12*Ca*Cf
- 5/12*Ca*Cf*pg1
+ 5/18*Ca*Cf*pi^2
+ 16*z3*Cf*Tf*Nf
- 44*z3*Ca*Cf )

 + amomc^3 * (
+ 11/3*dR^-1*dabcsq*eta
+ 96*Cf*Tf^2*Nf^2
- 16/9*Cf*Tf^2*Nf^2*pi^2
+ 58/3*Cf^2*Tf*Nf
- 69/2*Cf^3
- 1297/2*Ca*Cf*Tf*Nf
+ 203/54*Ca*Cf*Tf*Nf*pg1
+ 589/81*Ca*Cf*Tf*Nf*pi^2
- 1319/12*Ca*Cf^2
+ 5/12*Ca*Cf^2*pg1
- 5/18*Ca*Cf^2*pi^2
+ 7675/8*Ca^2*Cf
+ 37/384*Ca^2*Cf*pg3
- 2881/216*Ca^2*Cf*pg1
+ 175/1728*Ca^2*Cf*pg1^2
- 1475/324*Ca^2*Cf*pi^2
- 175/1296*Ca^2*Cf*pi^2*pg1
- 103/486*Ca^2*Cf*pi^4
- 320*z5*Cf^2*Tf*Nf
+ 160/3*z5*Ca*Cf*Tf*Nf
+ 880*z5*Ca*Cf^2
- 440/3*z5*Ca^2*Cf
- 8*z3*dR^-1*dabcsq*eta
- 64*z3*Cf*Tf^2*Nf^2
+ 256*z3*Cf^2*Tf*Nf
+ 1352/3*z3*Ca*Cf*Tf*Nf
- 40/9*z3*Ca*Cf*Tf*Nf*pg1
+ 80/27*z3*Ca*Cf*Tf*Nf*pi^2
- 572*z3*Ca*Cf^2
- 34573/48*z3*Ca^2*Cf
+ 110/9*z3*Ca^2*Cf*pg1
- 220/27*z3*Ca^2*Cf*pi^2 )

 + amomc^4 * (
+ 1/40320*Ca^-1*Cf*N_A^-1*d4AA*H6
+ 3049/216*Ca^-1*Cf*N_A^-1*d4AA*H5
+ 296537/14929920*Ca^-1*Cf*N_A^-1*d4AA*pg5
+ 10523/41472*Ca^-1*Cf*N_A^-1*d4AA*pg3
- 6779/192*Ca^-1*Cf*N_A^-1*d4AA*pg1
+ 379/5184*Ca^-1*Cf*N_A^-1*d4AA*pg1*pg3
- 37453/1152*Ca^-1*Cf*N_A^-1*d4AA*pg1^2
+ 23669/5184*Ca^-1*Cf*N_A^-1*d4AA*pg1^3
+ 6779/288*Ca^-1*Cf*N_A^-1*d4AA*pi^2
- 379/7776*Ca^-1*Cf*N_A^-1*d4AA*pi^2*pg3
+ 37453/864*Ca^-1*Cf*N_A^-1*d4AA*pi^2*pg1
- 23669/2592*Ca^-1*Cf*N_A^-1*d4AA*pi^2*pg1^2
- 235241/15552*Ca^-1*Cf*N_A^-1*d4AA*pi^4
+ 7637/1296*Ca^-1*Cf*N_A^-1*d4AA*pi^4*pg1
- 8989781/4199040*Ca^-1*Cf*N_A^-1*d4AA*pi^6
- 128/9*Ca^-1*Cf*Nf*N_A^-1*d4FA*H5
- 83/7290*Ca^-1*Cf*Nf*N_A^-1*d4FA*pg5
- 361/162*Ca^-1*Cf*Nf*N_A^-1*d4FA*pg3
+ 100/3*Ca^-1*Cf*Nf*N_A^-1*d4FA*pg1
+ 242/9*Ca^-1*Cf*Nf*N_A^-1*d4FA*pg1^2
- 32/27*Ca^-1*Cf*Nf*N_A^-1*d4FA*pg1^3
- 200/9*Ca^-1*Cf*Nf*N_A^-1*d4FA*pi^2
- 968/27*Ca^-1*Cf*Nf*N_A^-1*d4FA*pi^2*pg1
+ 64/27*Ca^-1*Cf*Nf*N_A^-1*d4FA*pi^2*pg1^2
+ 4348/243*Ca^-1*Cf*Nf*N_A^-1*d4FA*pi^4
- 128/81*Ca^-1*Cf*Nf*N_A^-1*d4FA*pi^4*pg1
+ 28784/32805*Ca^-1*Cf*Nf*N_A^-1*d4FA*pi^6
+ 48*dR^-1*d4FA
- 208*dR^-1*Nf*d4FF
- 376/9*dR^-1*dabcsq*Tf*Nf*eta
- 52*dR^-1*dabcsq*Cf*eta
+ 5531/36*dR^-1*dabcsq*Ca*eta
- 55/36*dR^-1*dabcsq*Ca*eta*pg1
+ 55/54*dR^-1*dabcsq*Ca*eta*pi^2
- 2144/3*Cf*Tf^3*Nf^3
+ 736/27*Cf*Tf^3*Nf^3*pi^2
- 250/3*Cf^2*Tf^2*Nf^2
- 32/3*Cf^2*Tf^2*Nf^2*pi^2
+ 287*Cf^3*Tf*Nf
+ 4157/8*Cf^4
+ 70811/9*Ca*Cf*Tf^2*Nf^2
- 127/486*Ca*Cf*Tf^2*Nf^2*pg3
- 1028/27*Ca*Cf*Tf^2*Nf^2*pg1
+ 16/9*Ca*Cf*Tf^2*Nf^2*pg1^2
- 18284/81*Ca*Cf*Tf^2*Nf^2*pi^2
- 44/27*Ca*Cf*Tf^2*Nf^2*pi^2*pg1
+ 724/729*Ca*Cf*Tf^2*Nf^2*pi^4
+ 47497/18*Ca*Cf^2*Tf*Nf
+ 1/18*Ca*Cf^2*Tf*Nf*pg3
- 199/18*Ca*Cf^2*Tf*Nf*pg1
+ 793/27*Ca*Cf^2*Tf*Nf*pi^2
- 4/27*Ca*Cf^2*Tf*Nf*pi^4
- 11477/8*Ca*Cf^3
+ 115/8*Ca*Cf^3*pg1
- 115/12*Ca*Cf^3*pi^2
- 7539385/288*Ca^2*Cf*Tf*Nf
+ 16/27*Ca^2*Cf*Tf*Nf*H5
+ 83/43740*Ca^2*Cf*Tf*Nf*pg5
- 2059/3456*Ca^2*Cf*Tf*Nf*pg3
+ 1286017/4320*Ca^2*Cf*Tf*Nf*pg1
- 3671/288*Ca^2*Cf*Tf*Nf*pg1^2
+ 16/81*Ca^2*Cf*Tf*Nf*pg1^3
+ 3504863/6480*Ca^2*Cf*Tf*Nf*pi^2
+ 2791/216*Ca^2*Cf*Tf*Nf*pi^2*pg1
- 32/81*Ca^2*Cf*Tf*Nf*pi^2*pg1^2
- 1763/1296*Ca^2*Cf*Tf*Nf*pi^4
+ 64/243*Ca^2*Cf*Tf*Nf*pi^4*pg1
- 14392/98415*Ca^2*Cf*Tf*Nf*pi^6
- 1753379/288*Ca^2*Cf^2
- 37/384*Ca^2*Cf^2*pg3
+ 6739/144*Ca^2*Cf^2*pg1
- 25/192*Ca^2*Cf^2*pg1^2
- 2383/216*Ca^2*Cf^2*pi^2
+ 25/144*Ca^2*Cf^2*pi^2*pg1
+ 43/216*Ca^2*Cf^2*pi^4
+ 60827269/2304*Ca^3*Cf
- 1/967680*Ca^3*Cf*H6
- 3049/5184*Ca^3*Cf*H5
- 3426437/358318080*Ca^3*Cf*pg5
+ 1895677/497664*Ca^3*Cf*pg3
- 16629199/34560*Ca^3*Cf*pg1
- 15743/248832*Ca^3*Cf*pg1*pg3
+ 143111/6912*Ca^3*Cf*pg1^2
- 54257/124416*Ca^3*Cf*pg1^3
- 19713041/51840*Ca^3*Cf*pi^2
+ 15743/373248*Ca^3*Cf*pi^2*pg3
- 114071/5184*Ca^3*Cf*pi^2*pg1
+ 54257/62208*Ca^3*Cf*pi^2*pg1^2
- 875305/186624*Ca^3*Cf*pi^4
- 6419/15552*Ca^3*Cf*pi^4*pg1
+ 46230401/100776960*Ca^3*Cf*pi^6
+ 6720*z7*Cf^3*Tf*Nf
- 3360*z7*Ca*Cf^2*Tf*Nf
- 18480*z7*Ca*Cf^3
+ 560*z7*Ca^2*Cf*Tf*Nf
+ 9240*z7*Ca^2*Cf^2
- 1540*z7*Ca^3*Cf
+ 779575/7776*z5*Ca^-1*Cf*N_A^-1*d4AA
- 16400/81*z5*Ca^-1*Cf*Nf*N_A^-1*d4FA
- 320*z5*dR^-1*d4FA
+ 640*z5*dR^-1*Nf*d4FF
- 80*z5*dR^-1*dabcsq*Tf*Nf*eta
+ 160*z5*dR^-1*dabcsq*Cf*eta
+ 180*z5*dR^-1*dabcsq*Ca*eta
+ 1280/3*z5*Cf*Tf^3*Nf^3
+ 3200*z5*Cf^2*Tf^2*Nf^2
- 7520*z5*Cf^3*Tf*Nf
- 4480*z5*Ca*Cf*Tf^2*Nf^2
- 16400*z5*Ca*Cf^2*Tf*Nf
+ 400/3*z5*Ca*Cf^2*Tf*Nf*pg1
- 800/9*z5*Ca*Cf^2*Tf*Nf*pi^2
+ 18040*z5*Ca*Cf^3
+ 3547384/243*z5*Ca^2*Cf*Tf*Nf
- 200/9*z5*Ca^2*Cf*Tf*Nf*pg1
+ 400/27*z5*Ca^2*Cf*Tf*Nf*pi^2
+ 19660*z5*Ca^2*Cf^2
- 1100/3*z5*Ca^2*Cf^2*pg1
+ 2200/9*z5*Ca^2*Cf^2*pi^2
- 1346482199/93312*z5*Ca^3*Cf
+ 550/9*z5*Ca^3*Cf*pg1
- 1100/27*z5*Ca^3*Cf*pi^2
- 132925/576*z3*Ca^-1*Cf*N_A^-1*d4AA
- 4271/108*z3*Ca^-1*Cf*N_A^-1*d4AA*pg1
+ 4271/162*z3*Ca^-1*Cf*N_A^-1*d4AA*pi^2
+ 4364/9*z3*Ca^-1*Cf*Nf*N_A^-1*d4FA
- 800/27*z3*Ca^-1*Cf*Nf*N_A^-1*d4FA*pg1
+ 1600/81*z3*Ca^-1*Cf*Nf*N_A^-1*d4FA*pi^2
- 64*z3*dR^-1*d4FA
- 256*z3*dR^-1*Nf*d4FF
+ 152/3*z3*dR^-1*dabcsq*Tf*Nf*eta
- 64*z3*dR^-1*dabcsq*Cf*eta
- 604/3*z3*dR^-1*dabcsq*Ca*eta
+ 10/3*z3*dR^-1*dabcsq*Ca*eta*pg1
- 20/9*z3*dR^-1*dabcsq*Ca*eta*pi^2
+ 896/3*z3*Cf*Tf^3*Nf^3
- 256/9*z3*Cf*Tf^3*Nf^3*pi^2
- 8992/3*z3*Cf^2*Tf^2*Nf^2
+ 544*z3*Cf^3*Tf*Nf
+ 96*z3*Cf^4
- 89224/27*z3*Ca*Cf*Tf^2*Nf^2
+ 64/3*z3*Ca*Cf*Tf^2*Nf^2*pg1
+ 1984/9*z3*Ca*Cf*Tf^2*Nf^2*pi^2
+ 16106*z3*Ca*Cf^2*Tf*Nf
- 320/3*z3*Ca*Cf^2*Tf*Nf*pg1
+ 640/9*z3*Ca*Cf^2*Tf*Nf*pi^2
- 278*z3*Ca*Cf^3
+ 8671849/720*z3*Ca^2*Cf*Tf*Nf
+ 37/36*z3*Ca^2*Cf*Tf*Nf*pg3
- 72154/405*z3*Ca^2*Cf*Tf*Nf*pg1
+ 25/18*z3*Ca^2*Cf*Tf*Nf*pg1^2
- 639772/1215*z3*Ca^2*Cf*Tf*Nf*pi^2
- 50/27*z3*Ca^2*Cf*Tf*Nf*pi^2*pg1
- 172/81*z3*Ca^2*Cf*Tf*Nf*pi^4
- 936323/48*z3*Ca^2*Cf^2
+ 715/3*z3*Ca^2*Cf^2*pg1
- 1430/9*z3*Ca^2*Cf^2*pi^2
- 242254229/17280*z3*Ca^3*Cf
- 407/144*z3*Ca^3*Cf*pg3
+ 16614283/51840*z3*Ca^3*Cf*pg1
- 275/72*z3*Ca^3*Cf*pg1^2
+ 29385077/77760*z3*Ca^3*Cf*pi^2
+ 275/54*z3*Ca^3*Cf*pi^2*pg1
+ 473/81*z3*Ca^3*Cf*pi^4
+ 32*z3^2*dR^-1*dabcsq*Tf*Nf*eta
- 88*z3^2*dR^-1*dabcsq*Ca*eta
+ 256*z3^2*Cf^2*Tf^2*Nf^2
+ 640/3*z3^2*Ca*Cf*Tf^2*Nf^2
- 704*z3^2*Ca*Cf^2*Tf*Nf
- 7198/3*z3^2*Ca^2*Cf*Tf*Nf
+ 29909/6*z3^2*Ca^3*Cf );

rratmomg = + 1

 + amomg * ( + 3*Cf )

 + amomg^2 * (
- 14*Cf*Tf*Nf
+ 32/9*Cf*Tf*Nf*pg1
- 64/27*Cf*Tf*Nf*pi^2
- 3/2*Cf^2
+ 79/2*Ca*Cf
- 23/18*Ca*Cf*pg1
+ 23/27*Ca*Cf*pi^2
+ 16*z3*Cf*Tf*Nf
- 44*z3*Ca*Cf )

 + amomg^3 * (
+ 11/3*dR^-1*dabcsq*eta
+ 2252/27*Cf*Tf^2*Nf^2
- 832/27*Cf*Tf^2*Nf^2*pg1
+ 1792/243*Cf*Tf^2*Nf^2*pg1^2
+ 1520/81*Cf*Tf^2*Nf^2*pi^2
- 7168/729*Cf*Tf^2*Nf^2*pi^2*pg1
+ 7168/2187*Cf*Tf^2*Nf^2*pi^4
+ 14*Cf^2*Tf*Nf
+ 64/9*Cf^2*Tf*Nf*pg1
- 128/27*Cf^2*Tf*Nf*pi^2
- 69/2*Cf^3
- 29317/54*Ca*Cf*Tf*Nf
- 4/9*Ca*Cf*Tf*Nf*pg3
+ 2909/27*Ca*Cf*Tf*Nf*pg1
- 1288/243*Ca*Cf*Tf*Nf*pg1^2
- 5026/81*Ca*Cf*Tf*Nf*pi^2
+ 5152/729*Ca*Cf*Tf*Nf*pi^2*pg1
- 2560/2187*Ca*Cf*Tf*Nf*pi^4
- 105*Ca*Cf^2
+ 23/18*Ca*Cf^2*pg1
- 23/27*Ca*Cf^2*pi^2
+ 1397759/1728*Ca^2*Cf
+ 427/576*Ca^2*Cf*pg3
- 311/6*Ca^2*Cf*pg1
+ 3703/3888*Ca^2*Cf*pg1^2
+ 190/9*Ca^2*Cf*pi^2
- 3703/2916*Ca^2*Cf*pi^2*pg1
- 27181/17496*Ca^2*Cf*pi^4
- 320*z5*Cf^2*Tf*Nf
+ 160/3*z5*Ca*Cf*Tf*Nf
+ 880*z5*Ca*Cf^2
- 440/3*z5*Ca^2*Cf
- 8*z3*dR^-1*dabcsq*eta
- 448/9*z3*Cf*Tf^2*Nf^2
+ 1024/27*z3*Cf*Tf^2*Nf^2*pg1
- 2048/81*z3*Cf*Tf^2*Nf^2*pi^2
+ 256*z3*Cf^2*Tf*Nf
+ 3520/9*z3*Ca*Cf*Tf*Nf
- 3184/27*z3*Ca*Cf*Tf*Nf*pg1
+ 6368/81*z3*Ca*Cf*Tf*Nf*pi^2
- 572*z3*Ca*Cf^2
- 90781/144*z3*Ca^2*Cf
+ 1012/27*z3*Ca^2*Cf*pg1
- 2024/81*z3*Ca^2*Cf*pi^2 )

 + amomg^4 * (
+ 16*Ca^-1*Cf*N_A^-1*d4AA
+ 11/17010*Ca^-1*Cf*N_A^-1*d4AA*H6
+ 10969/108*Ca^-1*Cf*N_A^-1*d4AA*H5
- 24029/466560*Ca^-1*Cf*N_A^-1*d4AA*pg5
+ 63463/3456*Ca^-1*Cf*N_A^-1*d4AA*pg3
- 3737/120*Ca^-1*Cf*N_A^-1*d4AA*pg1
+ 16399/17496*Ca^-1*Cf*N_A^-1*d4AA*pg1*pg3
+ 7165/96*Ca^-1*Cf*N_A^-1*d4AA*pg1^2
+ 11/8*Ca^-1*Cf*N_A^-1*d4AA*pg1^3
+ 3737/180*Ca^-1*Cf*N_A^-1*d4AA*pi^2
- 16399/26244*Ca^-1*Cf*N_A^-1*d4AA*pi^2*pg3
- 7165/72*Ca^-1*Cf*N_A^-1*d4AA*pi^2*pg1
- 11/4*Ca^-1*Cf*N_A^-1*d4AA*pi^2*pg1^2
- 20473/1296*Ca^-1*Cf*N_A^-1*d4AA*pi^4
- 8741/13122*Ca^-1*Cf*N_A^-1*d4AA*pi^4*pg1
+ 1432711/393660*Ca^-1*Cf*N_A^-1*d4AA*pi^6
- 32*Ca^-1*Cf*Nf*N_A^-1*d4FA
- 448/9*Ca^-1*Cf*Nf*N_A^-1*d4FA*H5
+ 1649/14580*Ca^-1*Cf*Nf*N_A^-1*d4FA*pg5
- 1879/81*Ca^-1*Cf*Nf*N_A^-1*d4FA*pg3
+ 136/15*Ca^-1*Cf*Nf*N_A^-1*d4FA*pg1
- 100*Ca^-1*Cf*Nf*N_A^-1*d4FA*pg1^2
- 16/27*Ca^-1*Cf*Nf*N_A^-1*d4FA*pg1^3
- 272/45*Ca^-1*Cf*Nf*N_A^-1*d4FA*pi^2
+ 400/3*Ca^-1*Cf*Nf*N_A^-1*d4FA*pi^2*pg1
+ 32/27*Ca^-1*Cf*Nf*N_A^-1*d4FA*pi^2*pg1^2
+ 4232/243*Ca^-1*Cf*Nf*N_A^-1*d4FA*pi^4
- 64/81*Ca^-1*Cf*Nf*N_A^-1*d4FA*pi^4*pg1
- 165736/32805*Ca^-1*Cf*Nf*N_A^-1*d4FA*pi^6
+ 48*dR^-1*d4FA
- 208*dR^-1*Nf*d4FF
- 332/9*dR^-1*dabcsq*Tf*Nf*eta
+ 352/27*dR^-1*dabcsq*Tf*Nf*eta*pg1
- 704/81*dR^-1*dabcsq*Tf*Nf*eta*pi^2
- 52*dR^-1*dabcsq*Cf*eta
+ 2441/18*dR^-1*dabcsq*Ca*eta
- 253/54*dR^-1*dabcsq*Ca*eta*pg1
+ 253/81*dR^-1*dabcsq*Ca*eta*pi^2
- 48544/81*Cf*Tf^3*Nf^3
+ 22400/81*Cf*Tf^3*Nf^3*pg1
- 2048/27*Cf*Tf^3*Nf^3*pg1^2
+ 40960/2187*Cf*Tf^3*Nf^3*pg1^3
- 38752/243*Cf*Tf^3*Nf^3*pi^2
+ 2560/27*Cf*Tf^3*Nf^3*pi^2*pg1
- 81920/2187*Cf*Tf^3*Nf^3*pi^2*pg1^2
- 7168/243*Cf*Tf^3*Nf^3*pi^4
+ 163840/6561*Cf*Tf^3*Nf^3*pi^4*pg1
- 327680/59049*Cf*Tf^3*Nf^3*pi^6
- 2*Cf^2*Tf^2*Nf^2
+ 16/27*Cf^2*Tf^2*Nf^2*pg3
- 3104/27*Cf^2*Tf^2*Nf^2*pg1
+ 1280/27*Cf^2*Tf^2*Nf^2*pg1^2
+ 5344/81*Cf^2*Tf^2*Nf^2*pi^2
- 5120/81*Cf^2*Tf^2*Nf^2*pi^2*pg1
+ 4736/243*Cf^2*Tf^2*Nf^2*pi^4
+ 263*Cf^3*Tf*Nf
- 416/3*Cf^3*Tf*Nf*pg1
+ 832/9*Cf^3*Tf*Nf*pi^2
+ 4157/8*Cf^4
+ 1198304/189*Ca*Cf*Tf^2*Nf^2
+ 461/162*Ca*Cf*Tf^2*Nf^2*pg3
- 5521246/2835*Ca*Cf*Tf^2*Nf^2*pg1
- 64/27*Ca*Cf*Tf^2*Nf^2*pg1*pg3
+ 26942/81*Ca*Cf*Tf^2*Nf^2*pg1^2
- 14720/729*Ca*Cf*Tf^2*Nf^2*pg1^3
+ 9092012/8505*Ca*Cf*Tf^2*Nf^2*pi^2
+ 128/81*Ca*Cf*Tf^2*Nf^2*pi^2*pg3
- 98768/243*Ca*Cf*Tf^2*Nf^2*pi^2*pg1
+ 29440/729*Ca*Cf*Tf^2*Nf^2*pi^2*pg1^2
+ 84236/729*Ca*Cf*Tf^2*Nf^2*pi^4
- 45056/2187*Ca*Cf*Tf^2*Nf^2*pi^4*pg1
+ 34816/19683*Ca*Cf*Tf^2*Nf^2*pi^6
+ 2166*Ca*Cf^2*Tf*Nf
+ 83/2916*Ca*Cf^2*Tf*Nf*pg5
- 281/54*Ca*Cf^2*Tf*Nf*pg3
+ 4799/45*Ca*Cf^2*Tf*Nf*pg1
- 1214/27*Ca*Cf^2*Tf*Nf*pg1^2
+ 80/27*Ca*Cf^2*Tf*Nf*pg1^3
- 6628/135*Ca*Cf^2*Tf*Nf*pi^2
+ 4856/81*Ca*Cf^2*Tf*Nf*pi^2*pg1
- 160/27*Ca*Cf^2*Tf*Nf*pi^2*pg1^2
- 1484/243*Ca*Cf^2*Tf*Nf*pi^4
+ 320/81*Ca*Cf^2*Tf*Nf*pi^4*pg1
- 14392/6561*Ca*Cf^2*Tf*Nf*pi^6
- 1265*Ca*Cf^3
+ 529/12*Ca*Cf^3*pg1
- 529/18*Ca*Cf^3*pi^2
- 31410605/1512*Ca^2*Cf*Tf*Nf
+ 56/27*Ca^2*Cf*Tf*Nf*H5
- 46039/699840*Ca^2*Cf*Tf*Nf*pg5
- 35719/3888*Ca^2*Cf*Tf*Nf*pg3
+ 20880341/5670*Ca^2*Cf*Tf*Nf*pg1
+ 173/36*Ca^2*Cf*Tf*Nf*pg1*pg3
- 40357/162*Ca^2*Cf*Tf*Nf*pg1^2
- 335/729*Ca^2*Cf*Tf*Nf*pg1^3
- 15153641/8505*Ca^2*Cf*Tf*Nf*pi^2
- 173/54*Ca^2*Cf*Tf*Nf*pi^2*pg3
+ 66062/243*Ca^2*Cf*Tf*Nf*pi^2*pg1
+ 670/729*Ca^2*Cf*Tf*Nf*pi^2*pg1^2
- 22367/486*Ca^2*Cf*Tf*Nf*pi^4
- 29366/2187*Ca^2*Cf*Tf*Nf*pi^4*pg1
+ 2306867/196830*Ca^2*Cf*Tf*Nf*pi^6
- 354997/64*Ca^2*Cf^2
- 427/576*Ca^2*Cf^2*pg3
+ 8227/54*Ca^2*Cf^2*pg1
- 529/432*Ca^2*Cf^2*pg1^2
- 13187/162*Ca^2*Cf^2*pi^2
+ 529/324*Ca^2*Cf^2*pi^2*pg1
+ 2785/1944*Ca^2*Cf^2*pi^4
+ 3103023629/145152*Ca^3*Cf
- 11/408240*Ca^3*Cf*H6
- 10969/2592*Ca^3*Cf*H5
- 174635/8957952*Ca^3*Cf*pg5
+ 336335/13824*Ca^3*Cf*pg3
- 102551297/60480*Ca^3*Cf*pg1
- 2452099/1679616*Ca^3*Cf*pg1*pg3
+ 1027903/10368*Ca^3*Cf*pg1^2
- 45769/69984*Ca^3*Cf*pg1^3
+ 44949137/90720*Ca^3*Cf*pi^2
+ 2452099/2519424*Ca^3*Cf*pi^2*pg3
- 894319/7776*Ca^3*Cf*pi^2*pg1
+ 45769/34992*Ca^3*Cf*pi^2*pg1^2
- 1505545/46656*Ca^3*Cf*pi^4
+ 1902871/629856*Ca^3*Cf*pi^4*pg1
- 3780473/2519424*Ca^3*Cf*pi^6
+ 6720*z7*Cf^3*Tf*Nf
- 3360*z7*Ca*Cf^2*Tf*Nf
- 18480*z7*Ca*Cf^3
+ 560*z7*Ca^2*Cf*Tf*Nf
+ 9240*z7*Ca^2*Cf^2
- 1540*z7*Ca^3*Cf
+ 9589441/3888*z5*Ca^-1*Cf*N_A^-1*d4AA
- 304768/81*z5*Ca^-1*Cf*Nf*N_A^-1*d4FA
- 320*z5*dR^-1*d4FA
+ 640*z5*dR^-1*Nf*d4FF
- 80*z5*dR^-1*dabcsq*Tf*Nf*eta
+ 160*z5*dR^-1*dabcsq*Cf*eta
+ 180*z5*dR^-1*dabcsq*Ca*eta
+ 1280/3*z5*Cf*Tf^3*Nf^3
+ 8320/3*z5*Cf^2*Tf^2*Nf^2
- 10240/9*z5*Cf^2*Tf^2*Nf^2*pg1
+ 20480/27*z5*Cf^2*Tf^2*Nf^2*pi^2
- 7520*z5*Cf^3*Tf*Nf
- 13184/3*z5*Ca*Cf*Tf^2*Nf^2
+ 5120/27*z5*Ca*Cf*Tf^2*Nf^2*pg1
- 10240/81*z5*Ca*Cf*Tf^2*Nf^2*pi^2
- 378088/27*z5*Ca*Cf^2*Tf*Nf
+ 31840/9*z5*Ca*Cf^2*Tf*Nf*pg1
- 63680/27*z5*Ca*Cf^2*Tf*Nf*pi^2
+ 18040*z5*Ca*Cf^3
+ 3692492/243*z5*Ca^2*Cf*Tf*Nf
- 15920/27*z5*Ca^2*Cf*Tf*Nf*pg1
+ 31840/81*z5*Ca^2*Cf*Tf*Nf*pi^2
+ 46000/3*z5*Ca^2*Cf^2
- 10120/9*z5*Ca^2*Cf^2*pg1
+ 20240/27*z5*Ca^2*Cf^2*pi^2
- 1296996799/93312*z5*Ca^3*Cf
+ 5060/27*z5*Ca^3*Cf*pg1
- 10120/81*z5*Ca^3*Cf*pi^2
- 775943/240*z3*Ca^-1*Cf*N_A^-1*d4AA
- 12499/120*z3*Ca^-1*Cf*N_A^-1*d4AA*pg1
+ 12499/180*z3*Ca^-1*Cf*N_A^-1*d4AA*pi^2
+ 218216/45*z3*Ca^-1*Cf*Nf*N_A^-1*d4FA
- 19232/135*z3*Ca^-1*Cf*Nf*N_A^-1*d4FA*pg1
+ 38464/405*z3*Ca^-1*Cf*Nf*N_A^-1*d4FA*pi^2
- 64*z3*dR^-1*d4FA
- 256*z3*dR^-1*Nf*d4FF
+ 40*z3*dR^-1*dabcsq*Tf*Nf*eta
- 256/9*z3*dR^-1*dabcsq*Tf*Nf*eta*pg1
+ 512/27*z3*dR^-1*dabcsq*Tf*Nf*eta*pi^2
- 64*z3*dR^-1*dabcsq*Cf*eta
- 162*z3*dR^-1*dabcsq*Ca*eta
+ 92/9*z3*dR^-1*dabcsq*Ca*eta*pg1
- 184/27*z3*dR^-1*dabcsq*Ca*eta*pi^2
+ 2048/9*z3*Cf*Tf^3*Nf^3
- 4096/27*z3*Cf*Tf^3*Nf^3*pg1
+ 8192/81*z3*Cf*Tf^3*Nf^3*pg1^2
+ 5888/81*z3*Cf*Tf^3*Nf^3*pi^2
- 32768/243*z3*Cf*Tf^3*Nf^3*pi^2*pg1
+ 32768/729*z3*Cf*Tf^3*Nf^3*pi^4
- 2784*z3*Cf^2*Tf^2*Nf^2
+ 9728/9*z3*Cf^2*Tf^2*Nf^2*pg1
- 19456/27*z3*Cf^2*Tf^2*Nf^2*pi^2
+ 544*z3*Cf^3*Tf*Nf
+ 96*z3*Cf^4
- 740188/315*z3*Ca*Cf*Tf^2*Nf^2
- 128/27*z3*Ca*Cf*Tf^2*Nf^2*pg3
+ 1325696/945*z3*Ca*Cf*Tf^2*Nf^2*pg1
- 9472/27*z3*Ca*Cf*Tf^2*Nf^2*pg1^2
- 1986112/2835*z3*Ca*Cf*Tf^2*Nf^2*pi^2
+ 37888/81*z3*Ca*Cf*Tf^2*Nf^2*pi^2*pg1
- 34816/243*z3*Ca*Cf*Tf^2*Nf^2*pi^4
+ 217376/15*z3*Ca*Cf^2*Tf*Nf
- 128192/45*z3*Ca*Cf^2*Tf*Nf*pg1
+ 256384/135*z3*Ca*Cf^2*Tf*Nf*pi^2
- 278*z3*Ca*Cf^3
+ 68190391/7560*z3*Ca^2*Cf*Tf*Nf
+ 377/18*z3*Ca^2*Cf*Tf*Nf*pg3
- 8445104/2835*z3*Ca^2*Cf*Tf*Nf*pg1
+ 5750/27*z3*Ca^2*Cf*Tf*Nf*pg1^2
+ 11401648/8505*z3*Ca^2*Cf*Tf*Nf*pi^2
- 23000/81*z3*Ca^2*Cf*Tf*Nf*pi^2*pg1
+ 9428/243*z3*Ca^2*Cf*Tf*Nf*pi^4
- 798721/48*z3*Ca^2*Cf^2
+ 6578/9*z3*Ca^2*Cf^2*pg1
- 13156/27*z3*Ca^2*Cf^2*pi^2
- 232287533/20160*z3*Ca^3*Cf
- 4697/216*z3*Ca^3*Cf*pg3
+ 2937933/2240*z3*Ca^3*Cf*pg1
- 5819/162*z3*Ca^3*Cf*pg1^2
- 2850919/10080*z3*Ca^3*Cf*pi^2
+ 11638/243*z3*Ca^3*Cf*pi^2*pg1
+ 30635/729*z3*Ca^3*Cf*pi^4
+ 32*z3^2*dR^-1*dabcsq*Tf*Nf*eta
- 88*z3^2*dR^-1*dabcsq*Ca*eta
+ 256*z3^2*Cf^2*Tf^2*Nf^2
+ 1664/3*z3^2*Ca*Cf*Tf^2*Nf^2
- 704*z3^2*Ca*Cf^2*Tf*Nf
- 3918*z3^2*Ca^2*Cf*Tf*Nf
+ 39479/6*z3^2*Ca^3*Cf );

rratmomq = + 1

 + amomq * ( + 3*Cf )

 + amomq^2 * (
- 46/3*Cf*Tf*Nf
+ 21/2*Cf^2
- 4/3*Cf^2*pg1
+ 8/9*Cf^2*pi^2
+ 407/12*Ca*Cf
+ 13/6*Ca*Cf*pg1
- 13/9*Ca*Cf*pi^2
+ 16*z3*Cf*Tf*Nf
- 44*z3*Ca*Cf )

 + amomq^3 * (
+ 11/3*dR^-1*dabcsq*eta
+ 96*Cf*Tf^2*Nf^2
- 16/9*Cf*Tf^2*Nf^2*pi^2
- 346/3*Cf^2*Tf*Nf
+ 440/27*Cf^2*Tf*Nf*pg1
- 880/81*Cf^2*Tf*Nf*pi^2
+ 33/2*Cf^3
+ 8/9*Cf^3*pg3
- 66*Cf^3*pg1
+ 100/27*Cf^3*pg1^2
+ 44*Cf^3*pi^2
- 400/81*Cf^3*pi^2*pg1
- 176/243*Cf^3*pi^4
- 1553/3*Ca*Cf*Tf*Nf
+ 1/9*Ca*Cf*Tf*Nf*pg3
- 916/27*Ca*Cf*Tf*Nf*pg1
+ 2624/81*Ca*Cf*Tf*Nf*pi^2
- 8/27*Ca*Cf*Tf*Nf*pi^4
+ 2441/12*Ca*Cf^2
- 1/6*Ca*Cf^2*pg3
+ 397/54*Ca*Cf^2*pg1
- 199/27*Ca*Cf^2*pg1^2
- 397/81*Ca*Cf^2*pi^2
+ 796/81*Ca*Cf^2*pi^2*pg1
- 688/243*Ca*Cf^2*pi^4
+ 7555/12*Ca^2*Cf
- 23/288*Ca^2*Cf*pg3
+ 29603/432*Ca^2*Cf*pg1
+ 1759/432*Ca^2*Cf*pg1^2
- 38315/648*Ca^2*Cf*pi^2
- 1759/324*Ca^2*Cf*pi^2*pg1
+ 983/486*Ca^2*Cf*pi^4
- 320*z5*Cf^2*Tf*Nf
+ 160/3*z5*Ca*Cf*Tf*Nf
+ 880*z5*Ca*Cf^2
- 440/3*z5*Ca^2*Cf
- 8*z3*dR^-1*dabcsq*eta
- 64*z3*Cf*Tf^2*Nf^2
+ 384*z3*Cf^2*Tf*Nf
- 128/9*z3*Cf^2*Tf*Nf*pg1
+ 256/27*z3*Cf^2*Tf*Nf*pi^2
- 56*z3*Cf^3
+ 1004/3*z3*Ca*Cf*Tf*Nf
+ 208/9*z3*Ca*Cf*Tf*Nf*pg1
- 416/27*z3*Ca*Cf*Tf*Nf*pi^2
- 930*z3*Ca*Cf^2
+ 352/9*z3*Ca*Cf^2*pg1
- 704/27*z3*Ca*Cf^2*pi^2
- 18535/48*z3*Ca^2*Cf
- 572/9*z3*Ca^2*Cf*pg1
+ 1144/27*z3*Ca^2*Cf*pi^2 )

 + amomq^4 * (
+ 96*Tf^-1*Cf*N_A^-1*d4FA
- 4/2835*Tf^-1*Cf*N_A^-1*d4FA*H6
- 410/9*Tf^-1*Cf*N_A^-1*d4FA*H5
+ 5669/233280*Tf^-1*Cf*N_A^-1*d4FA*pg5
- 5225/864*Tf^-1*Cf*N_A^-1*d4FA*pg3
+ 461/6*Tf^-1*Cf*N_A^-1*d4FA*pg1
+ 3761/1458*Tf^-1*Cf*N_A^-1*d4FA*pg1*pg3
+ 1559/24*Tf^-1*Cf*N_A^-1*d4FA*pg1^2
- 79/54*Tf^-1*Cf*N_A^-1*d4FA*pg1^3
- 461/9*Tf^-1*Cf*N_A^-1*d4FA*pi^2
- 3761/2187*Tf^-1*Cf*N_A^-1*d4FA*pi^2*pg3
- 1559/18*Tf^-1*Cf*N_A^-1*d4FA*pi^2*pg1
+ 79/27*Tf^-1*Cf*N_A^-1*d4FA*pi^2*pg1^2
+ 14579/324*Tf^-1*Cf*N_A^-1*d4FA*pi^4
- 19310/2187*Tf^-1*Cf*N_A^-1*d4FA*pi^4*pg1
+ 255623/65610*Tf^-1*Cf*N_A^-1*d4FA*pi^6
- 192*Tf^-1*Cf*Nf*N_A^-1*d4FF
+ 128/3*Tf^-1*Cf*Nf*N_A^-1*d4FF*H5
+ 73/2430*Tf^-1*Cf*Nf*N_A^-1*d4FF*pg5
+ 1255/81*Tf^-1*Cf*Nf*N_A^-1*d4FF*pg3
- 664/3*Tf^-1*Cf*Nf*N_A^-1*d4FF*pg1
- 892/9*Tf^-1*Cf*Nf*N_A^-1*d4FF*pg1^2
+ 160/81*Tf^-1*Cf*Nf*N_A^-1*d4FF*pg1^3
+ 1328/9*Tf^-1*Cf*Nf*N_A^-1*d4FF*pi^2
+ 3568/27*Tf^-1*Cf*Nf*N_A^-1*d4FF*pi^2*pg1
- 320/81*Tf^-1*Cf*Nf*N_A^-1*d4FF*pi^2*pg1^2
- 20744/243*Tf^-1*Cf*Nf*N_A^-1*d4FF*pi^4
+ 640/243*Tf^-1*Cf*Nf*N_A^-1*d4FF*pi^4*pg1
- 21584/10935*Tf^-1*Cf*Nf*N_A^-1*d4FF*pi^6
+ 48*dR^-1*d4FA
- 208*dR^-1*Nf*d4FF
- 376/9*dR^-1*dabcsq*Tf*Nf*eta
- 8*dR^-1*dabcsq*Cf*eta
- 44/9*dR^-1*dabcsq*Cf*eta*pg1
+ 88/27*dR^-1*dabcsq*Cf*eta*pi^2
+ 4145/36*dR^-1*dabcsq*Ca*eta
+ 143/18*dR^-1*dabcsq*Ca*eta*pg1
- 143/27*dR^-1*dabcsq*Ca*eta*pi^2
- 2144/3*Cf*Tf^3*Nf^3
+ 736/27*Cf*Tf^3*Nf^3*pi^2
+ 1250*Cf^2*Tf^2*Nf^2
- 16/243*Cf^2*Tf^2*Nf^2*pg3
- 1472/9*Cf^2*Tf^2*Nf^2*pg1
+ 2080/27*Cf^2*Tf^2*Nf^2*pi^2
+ 64/27*Cf^2*Tf^2*Nf^2*pi^2*pg1
- 1024/729*Cf^2*Tf^2*Nf^2*pi^4
- 1543/3*Cf^3*Tf*Nf
- 256/27*Cf^3*Tf*Nf*H5
- 910/81*Cf^3*Tf*Nf*pg3
+ 25480/27*Cf^3*Tf*Nf*pg1
- 520/9*Cf^3*Tf*Nf*pg1^2
- 50960/81*Cf^3*Tf*Nf*pi^2
+ 2080/27*Cf^3*Tf*Nf*pi^2*pg1
+ 1040/243*Cf^3*Tf*Nf*pi^4
+ 5373/8*Cf^4
+ 4/2835*Cf^4*H6
+ 160/9*Cf^4*H5
- 991/3645*Cf^4*pg5
+ 3005/54*Cf^4*pg3
- 7010/9*Cf^4*pg1
- 1732/729*Cf^4*pg1*pg3
+ 1340/3*Cf^4*pg1^2
- 3184/81*Cf^4*pg1^3
+ 14020/27*Cf^4*pi^2
+ 3464/2187*Cf^4*pi^2*pg3
- 5360/9*Cf^4*pi^2*pg1
+ 6368/81*Cf^4*pi^2*pg1^2
+ 4060/81*Cf^4*pi^4
- 100768/2187*Cf^4*pi^4*pg1
+ 8096/405*Cf^4*pi^6
+ 6523*Ca*Cf*Tf^2*Nf^2
- 361/243*Ca*Cf*Tf^2*Nf^2*pg3
+ 28760/81*Ca*Cf*Tf^2*Nf^2*pg1
+ 8/9*Ca*Cf*Tf^2*Nf^2*pg1^2
- 114004/243*Ca*Cf*Tf^2*Nf^2*pi^2
- 136/27*Ca*Cf*Tf^2*Nf^2*pi^2*pg1
+ 5048/729*Ca*Cf*Tf^2*Nf^2*pi^4
- 84515/18*Ca*Cf^2*Tf*Nf
+ 128/9*Ca*Cf^2*Tf*Nf*H5
- 637/14580*Ca*Cf^2*Tf*Nf*pg5
+ 3695/486*Ca*Cf^2*Tf*Nf*pg3
+ 2767/135*Ca*Cf^2*Tf*Nf*pg1
- 2/9*Ca*Cf^2*Tf*Nf*pg1*pg3
+ 4916/27*Ca*Cf^2*Tf*Nf*pg1^2
- 128/27*Ca*Cf^2*Tf*Nf*pg1^3
+ 50896/405*Ca*Cf^2*Tf*Nf*pi^2
+ 4/27*Ca*Cf^2*Tf*Nf*pi^2*pg3
- 20720/81*Ca*Cf^2*Tf*Nf*pi^2*pg1
+ 256/27*Ca*Cf^2*Tf*Nf*pi^2*pg1^2
+ 50548/729*Ca*Cf^2*Tf*Nf*pi^4
- 464/81*Ca*Cf^2*Tf*Nf*pi^4*pg1
+ 99368/32805*Ca*Cf^2*Tf*Nf*pi^6
- 11237/24*Ca*Cf^3
- 2/945*Ca*Cf^3*H6
- 1264/27*Ca*Cf^3*H5
+ 3349/9720*Ca*Cf^3*pg5
- 18577/648*Ca*Cf^3*pg3
- 952693/540*Ca*Cf^3*pg1
+ 866/243*Ca*Cf^3*pg1*pg3
- 659*Ca*Cf^3*pg1^2
+ 5752/81*Ca*Cf^3*pg1^3
+ 952693/810*Ca*Cf^3*pi^2
- 1732/729*Ca*Cf^3*pi^2*pg3
+ 2636/3*Ca*Cf^3*pi^2*pg1
- 11504/81*Ca*Cf^3*pi^2*pg1^2
- 52595/243*Ca*Cf^3*pi^4
+ 62096/729*Ca*Cf^3*pi^4*pg1
- 334948/10935*Ca*Cf^3*pi^6
- 1314091/72*Ca^2*Cf*Tf*Nf
- 176/27*Ca^2*Cf*Tf*Nf*H5
- 49/9720*Ca^2*Cf*Tf*Nf*pg5
+ 71329/7776*Ca^2*Cf*Tf*Nf*pg3
- 5872667/3240*Ca^2*Cf*Tf*Nf*pg1
+ 13/36*Ca^2*Cf*Tf*Nf*pg1*pg3
- 10097/108*Ca^2*Cf*Tf*Nf*pg1^2
- 20/243*Ca^2*Cf*Tf*Nf*pg1^3
+ 8966867/4860*Ca^2*Cf*Tf*Nf*pi^2
- 13/54*Ca^2*Cf*Tf*Nf*pi^2*pg3
+ 11813/81*Ca^2*Cf*Tf*Nf*pi^2*pg1
+ 40/243*Ca^2*Cf*Tf*Nf*pi^2*pg1^2
- 233677/2916*Ca^2*Cf*Tf*Nf*pi^4
- 782/729*Ca^2*Cf*Tf*Nf*pi^4*pg1
+ 29504/32805*Ca^2*Cf*Tf*Nf*pi^6
+ 1207021/288*Ca^2*Cf^2
+ 2/2835*Ca^2*Cf^2*H6
+ 352/9*Ca^2*Cf^2*H5
- 115673/933120*Ca^2*Cf^2*pg5
+ 170357/15552*Ca^2*Cf^2*pg3
+ 1738219/2160*Ca^2*Cf^2*pg1
+ 1777/11664*Ca^2*Cf^2*pg1*pg3
+ 20179/216*Ca^2*Cf^2*pg1^2
- 3568/81*Ca^2*Cf^2*pg1^3
- 2195599/3240*Ca^2*Cf^2*pi^2
- 1777/17496*Ca^2*Cf^2*pi^2*pg3
- 17275/162*Ca^2*Cf^2*pi^2*pg1
+ 7136/81*Ca^2*Cf^2*pi^2*pg1^2
+ 2095/5832*Ca^2*Cf^2*pi^4
- 258673/4374*Ca^2*Cf^2*pi^4*pg1
+ 1666703/87480*Ca^2*Cf^2*pi^6
+ 9116261/576*Ca^3*Cf
+ 1/17010*Ca^3*Cf*H6
- 883/108*Ca^3*Cf*H5
+ 177091/5598720*Ca^3*Cf*pg5
- 6058031/497664*Ca^3*Cf*pg3
+ 201457903/103680*Ca^3*Cf*pg1
- 180505/279936*Ca^3*Cf*pg1*pg3
+ 1690255/13824*Ca^3*Cf*pg1^2
+ 67783/5184*Ca^3*Cf*pg1^3
- 288530383/155520*Ca^3*Cf*pi^2
+ 180505/419904*Ca^3*Cf*pi^2*pg3
- 1992271/10368*Ca^3*Cf*pi^2*pg1
- 67783/2592*Ca^3*Cf*pi^2*pg1^2
+ 19823753/186624*Ca^3*Cf*pi^4
+ 1005323/52488*Ca^3*Cf*pi^4*pg1
- 10207703/1574640*Ca^3*Cf*pi^6
+ 6720*z7*Cf^3*Tf*Nf
- 3360*z7*Ca*Cf^2*Tf*Nf
- 18480*z7*Ca*Cf^3
+ 560*z7*Ca^2*Cf*Tf*Nf
+ 9240*z7*Ca^2*Cf^2
- 1540*z7*Ca^3*Cf
- 583385/324*z5*Tf^-1*Cf*N_A^-1*d4FA
- 320*z5*dR^-1*d4FA
+ 640*z5*dR^-1*Nf*d4FF
- 80*z5*dR^-1*dabcsq*Tf*Nf*eta
+ 160*z5*dR^-1*dabcsq*Cf*eta
+ 180*z5*dR^-1*dabcsq*Ca*eta
+ 1280/3*z5*Cf*Tf^3*Nf^3
+ 3200*z5*Cf^2*Tf^2*Nf^2
- 2825440/243*z5*Cf^3*Tf*Nf
+ 1280/3*z5*Cf^3*Tf*Nf*pg1
- 2560/9*z5*Cf^3*Tf*Nf*pi^2
+ 269320/81*z5*Cf^4
- 4480*z5*Ca*Cf*Tf^2*Nf^2
- 909304/81*z5*Ca*Cf^2*Tf*Nf
- 6880/9*z5*Ca*Cf^2*Tf*Nf*pg1
+ 13760/27*z5*Ca*Cf^2*Tf*Nf*pi^2
+ 6074552/243*z5*Ca*Cf^3
- 3520/3*z5*Ca*Cf^3*pg1
+ 7040/9*z5*Ca*Cf^3*pi^2
+ 3357928/243*z5*Ca^2*Cf*Tf*Nf
+ 1040/9*z5*Ca^2*Cf*Tf*Nf*pg1
- 2080/27*z5*Ca^2*Cf*Tf*Nf*pi^2
+ 2893603/324*z5*Ca^2*Cf^2
+ 18920/9*z5*Ca^2*Cf^2*pg1
- 37840/27*z5*Ca^2*Cf^2*pi^2
- 200225599/15552*z5*Ca^3*Cf
- 2860/9*z5*Ca^3*Cf*pg1
+ 5720/27*z5*Ca^3*Cf*pi^2
+ 2026/3*z3*Tf^-1*Cf*N_A^-1*d4FA
- 1223/2*z3*Tf^-1*Cf*N_A^-1*d4FA*pg1
+ 1223/3*z3*Tf^-1*Cf*N_A^-1*d4FA*pi^2
- 17416/9*z3*Tf^-1*Cf*Nf*N_A^-1*d4FF
+ 4864/27*z3*Tf^-1*Cf*Nf*N_A^-1*d4FF*pg1
- 9728/81*z3*Tf^-1*Cf*Nf*N_A^-1*d4FF*pi^2
- 64*z3*dR^-1*d4FA
- 256*z3*dR^-1*Nf*d4FF
+ 152/3*z3*dR^-1*dabcsq*Tf*Nf*eta
- 160*z3*dR^-1*dabcsq*Cf*eta
+ 32/3*z3*dR^-1*dabcsq*Cf*eta*pg1
- 64/9*z3*dR^-1*dabcsq*Cf*eta*pi^2
- 352/3*z3*dR^-1*dabcsq*Ca*eta
- 52/3*z3*dR^-1*dabcsq*Ca*eta*pg1
+ 104/9*z3*dR^-1*dabcsq*Ca*eta*pi^2
+ 896/3*z3*Cf*Tf^3*Nf^3
- 256/9*z3*Cf*Tf^3*Nf^3*pi^2
- 104864/27*z3*Cf^2*Tf^2*Nf^2
+ 1024/9*z3*Cf^2*Tf^2*Nf^2*pg1
- 2048/27*z3*Cf^2*Tf^2*Nf^2*pi^2
+ 45328/9*z3*Cf^3*Tf*Nf
+ 256/27*z3*Cf^3*Tf*Nf*pg3
- 29696/27*z3*Cf^3*Tf*Nf*pg1
+ 128/3*z3*Cf^3*Tf*Nf*pg1^2
+ 59392/81*z3*Cf^3*Tf*Nf*pi^2
- 512/9*z3*Cf^3*Tf*Nf*pi^2*pg1
- 512/81*z3*Cf^3*Tf*Nf*pi^4
- 11740/3*z3*Cf^4
+ 1936/9*z3*Cf^4*pg1
- 3872/27*z3*Cf^4*pi^2
- 62432/27*z3*Ca*Cf*Tf^2*Nf^2
+ 32/27*z3*Ca*Cf*Tf^2*Nf^2*pg3
- 2336/9*z3*Ca*Cf*Tf^2*Nf^2*pg1
+ 11008/27*z3*Ca*Cf*Tf^2*Nf^2*pi^2
- 256/81*z3*Ca*Cf*Tf^2*Nf^2*pi^4
+ 2459104/135*z3*Ca*Cf^2*Tf*Nf
- 16/9*z3*Ca*Cf^2*Tf*Nf*pg3
+ 24608/45*z3*Ca*Cf^2*Tf*Nf*pg1
- 800/9*z3*Ca*Cf^2*Tf*Nf*pg1^2
- 49216/135*z3*Ca*Cf^2*Tf*Nf*pi^2
+ 3200/27*z3*Ca*Cf^2*Tf*Nf*pi^2*pg1
- 2816/81*z3*Ca*Cf^2*Tf*Nf*pi^4
- 319028/45*z3*Ca*Cf^3
- 704/27*z3*Ca*Cf^3*pg3
+ 119242/45*z3*Ca*Cf^3*pg1
- 352/3*z3*Ca*Cf^3*pg1^2
- 238484/135*z3*Ca*Cf^3*pi^2
+ 1408/9*z3*Ca*Cf^3*pi^2*pg1
+ 1408/81*z3*Ca*Cf^3*pi^4
+ 3064661/540*z3*Ca^2*Cf*Tf*Nf
- 37/9*z3*Ca^2*Cf*Tf*Nf*pg3
+ 509447/405*z3*Ca^2*Cf*Tf*Nf*pg1
+ 466/9*z3*Ca^2*Cf*Tf*Nf*pg1^2
- 1802974/1215*z3*Ca^2*Cf*Tf*Nf*pi^2
- 1864/27*z3*Ca^2*Cf*Tf*Nf*pi^2*pg1
+ 2752/81*z3*Ca^2*Cf*Tf*Nf*pi^4
- 44282017/2160*z3*Ca^2*Cf^2
+ 44/9*z3*Ca^2*Cf^2*pg3
- 824597/360*z3*Ca^2*Cf^2*pg1
+ 2200/9*z3*Ca^2*Cf^2*pg1^2
+ 824597/540*z3*Ca^2*Cf^2*pi^2
- 8800/27*z3*Ca^2*Cf^2*pi^2*pg1
+ 7744/81*z3*Ca^2*Cf^2*pi^4
- 172896343/34560*z3*Ca^3*Cf
+ 253/108*z3*Ca^3*Cf*pg3
- 5861431/4320*z3*Ca^3*Cf*pg1
- 2563/18*z3*Ca^3*Cf*pg1^2
+ 9694711/6480*z3*Ca^3*Cf*pi^2
+ 5126/27*z3*Ca^3*Cf*pi^2*pg1
- 5632/81*z3*Ca^3*Cf*pi^4
+ 32*z3^2*dR^-1*dabcsq*Tf*Nf*eta
- 88*z3^2*dR^-1*dabcsq*Ca*eta
+ 256*z3^2*Cf^2*Tf^2*Nf^2
- 1792/3*z3^2*Cf^3*Tf*Nf
+ 512/3*z3^2*Ca*Cf*Tf^2*Nf^2
- 768*z3^2*Ca*Cf^2*Tf*Nf
+ 4928/3*z3^2*Ca*Cf^3
- 6010/3*z3^2*Ca^2*Cf*Tf*Nf
+ 176*z3^2*Ca^2*Cf^2
+ 8437/2*z3^2*Ca^3*Cf );


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


